Separated Signal Libraries: Packing, Saturation, and Joint Spectral Limits

We study libraries of cross-sectional signals: at each date, a forecast vector over $d$ assets intended to predict the next period's cross-sectional return. Demeaned and unit-normalized, a signal is a point on a sphere and its $T$-date history a point on a product of $T$ spheres. A pairwise correlation cap on histories is a minimum angular separation on that product, so growing a library under such a cap is a packing problem. If a large library is not too pairwise correlated and is equally weighted, does the equally weighted sum (EWS) tend to a known principal-component quantity as it grows? We answer this under explicit assumptions on how the library is filled. Separation alone guarantees nothing: it fixes no limiting distribution; a saturated library covers the sphere yet can carry a biased count; and near-maximum packing on a fixed domain forces uniform volume, which on the unrestricted sphere gives zero mean and no distinguished principal component (PC1). Alignment depends on the admission rule and candidate distribution. Under the uniform product-volume benchmark, screening on positive average information coefficient (IC) yields a nonzero, target-aligned mean but an isotropic second moment, whereas a positive IC margin $\beta$ makat every finite $T$, with athree-level spectrum whose leading eigenvalue tends to $\beta^2$ while residual levels decay as $1/T$; margins of order $T^{-1/2}$ keep a positive admission rate but a vanishing eigengA finite residual-spectrum criteS-PC1 alignment.Gilbert-Varshamov codes show separation permits both outcomes: exponentially large positive-IC libraries exist whose EWS is PC1, and others whose EWS is orthogonal to PC1. $\log J=o(T)$ suffices for uniform estimation among $J$ candidates from $T$ iid dates. Derived results are proved and checked numerically; no market data are used.

==> anc/README.md <==
# Separated Signal Libraries

**Packing, Saturation, and Joint Spectral Limits**  
Marc Nunes — Research Note, Version 7, September 2026

This source bundle accompanies the PDF. It is a theoretical research note with synthetic numerical illustrations; it contains no market-data study.

## Contents

- `Separated_Signal_Libraries.tex`: complete manuscript, including bibliography.
- `figures/saturation.png` and `figures/thresholds.png`: print-resolution figures used by LaTeX.
- `figures/positive_ic_domain.png`: the distinction between positive average IC and positivity at every date.
- Matching `.svg` figures: vector originals for reuse.
- `validate_and_plot.py`: deterministic numerical checks and figure generation.
- `validation_results.json`: results from the original validation script.
- `validate_margin.py` and `margin_validation_results.json`: Version 3 margin theorem checks.
- `figures/margin_spectrum.png` and matching `.svg`: the three conditional spectral levels.
- `validate_small_margin.py` and `small_margin_validation_results.json`: small-margin, admission-rate, and perturbation checks.
- `small_margin_table.tex`: generated finite-history benchmark table.
- `validate_finite_margin.py` and `finite_margin_validation_results.json`: Version 5 finite-history gap identities, circle quadrature, and fixed-margin corrections.
- `REVISION_NOTES.md`: Version 6 changes, with earlier revision notes retained.
- `abstract.txt`: the submission abstract, 1,808 characters including inline TeX.
- `REFERENCE_AUDIT.md`: source verification and the remaining companion arXiv identifier.

The manuscript cites both preceding works: *Signal Correlation, IC, and PnL Dependence* (arXiv:2609.09588) and *Large Signal Libraries* (arXiv:2609.12477). The first paper's public listing currently identifies arXiv v1; internal manuscript version numbers are separate. It separately attributes classical packing asymptotics, coding bounds, concentration, and eigenvector perturbation results.

## Reproduce

Install Python packages `numpy`, `scipy` (1.11 or later, for `betaincc`), and `matplotlib`, and a LaTeX distribution with the packages listed in the source. From this directory:

```bash
OPENBLAS_NUM_THREADS=1 python3 validate_and_plot.py
OPENBLAS_NUM_THREADS=1 python3 validate_margin.py
OPENBLAS_NUM_THREADS=1 python3 validate_small_margin.py
OPENBLAS_NUM_THREADS=1 python3 validate_finite_margin.py
pdflatex -interaction=nonstopmode -halt-on-error Separated_Signal_Libraries.tex
pdflatex -interaction=nonstopmode -halt-on-error Separated_Signal_Libraries.tex
pdflatex -interaction=nonstopmode -halt-on-error Separated_Signal_Libraries.tex
```

The numeric checks include 1,165 randomly generated libraries meeting the spectral theorem's hypotheses, 30 cap-moment calculations, a 128-signal aligned code, and a 512-signal code whose EWS is orthogonal to its unique PC1. Version 2 added checks of antipodal selection, the finite EWS identities, 16 sharp IC-margin packing bounds, and the positive-half mean by Monte Carlo. Version 3 checks six two-date quadrature cases, three full-spectrum Monte Carlo cases, twenty tilted-moment integrals, ten growing-history conditional cases, and nine heterogeneous-IC packing bounds. Version 4 adds fifteen small-margin expansion cases, independent quadrature for the convolution algorithm, grid-refined rare-event probabilities, six central-limit-scale comparisons, and 145 perturbations of actual unit-signal libraries. Version 5 adds twenty cap identities, 168 finite-history configurations across q = 2, 3, 5, 19, four independent two-date circle quadratures, and nine fixed-margin correction checks. The grid uses exact latitude cell probabilities and an exponential tilt; its finite-resolution gap-identity error is reported, and the independent circle integrals verify both gap identities directly. The checks supplement the analytic proofs and do not establish the existence theorems by simulation.

## Principal qualifications

- The applied corpus has positive average IC per signal. This is a history-hemisphere restriction, and does not require positivity at every date.
- A fixed selected law supported on positive IC has positive population mean IC; changing-law or growing-history arrays may still lose their mean unless its average IC persists.
- Packing uses a minimum angle, equivalently an upper bound on signed cosine similarity. Absolute-correlation filtering is a stronger condition.
- Saturated means no admissible point can be added. It does not mean maximum cardinality.
- A margin proportional to T^(-1/2) gives a unique leading target whenever it lies in (0,1) while retaining a positive fraction of a uniform pool; the mean norm and absolute gap then vanish. The quantity qT beta^2 is a crossover scale for relative strength, not a universal first-PC1 threshold.
- Every positive margin gives unique target-PC1 alignment at every finite history length under uniform conditional product volume. An arbitrary screened corpus need not follow that distribution.
- Fixed-margin overshoot corrections and admission prefactors are proved at fixed q and beta; they are not asserted uniformly in a shrinking margin.
- The fixed-domain equidistribution theorem is not asserted uniformly over a growing history dimension.
- Rotation-invariant RSA has a uniform expected empirical measure; individual-configuration convergence requires concentration. The cited RSA limit theorem is for homogeneous Euclidean input, not automatically for growing product manifolds.
- The exponential constructions need not be maximum packings.
- Whole-history PCA, datewise signal-cloud PCA, return PCA, and PnL covariance PCA are distinct objects.
- The temporal concentration bound assumes a fixed candidate pool and independent evaluation dates. It is a sufficient baseline, not a universal necessary rate.


==> anc/finite_margin_validation_results.json <==
{
  "one_date_caps": [
    {
      "q": 2,
      "beta": 0.002,
      "gap": 0.0012748602017584876,
      "identity": 0.0012748602017585518
    },
    {
      "q": 2,
      "beta": 0.05,
      "gap": 0.03283684006880572,
      "identity": 0.03283684006880548
    },
    {
      "q": 2,
      "beta": 0.3,
      "gap": 0.22603343357880323,
      "identity": 0.22603343357880318
    },
    {
      "q": 2,
      "beta": 0.9,
      "gap": 0.8697950868071025,
      "identity": 0.8697950868071023
    },
    {
      "q": 3,
      "beta": 0.002,
      "gap": 0.0010020000000000584,
      "identity": 0.0010020000000000003
    },
    {
      "q": 3,
      "beta": 0.05,
      "gap": 0.02624999999999994,
      "identity": 0.026249999999999992
    },
    {
      "q": 3,
      "beta": 0.3,
      "gap": 0.1949999999999999,
      "identity": 0.19499999999999998
    },
    {
      "q": 3,
      "beta": 0.9,
      "gap": 0.8550000000000002,
      "identity": 0.8550000000000002
    },
    {
      "q": 5,
      "beta": 0.002,
      "gap": 0.0007522507492507824,
      "identity": 0.0007522507492507492
    },
    {
      "q": 5,
      "beta": 0.05,
      "gap": 0.020167682926829272,
      "identity": 0.02016768292682927
    },
    {
      "q": 5,
      "beta": 0.3,
      "gap": 0.16532608695652173,
      "identity": 0.16532608695652168
    },
    {
      "q": 5,
      "beta": 0.9,
      "gap": 0.8402586206896552,
      "identity": 0.8402586206896551
    },
    {
      "q": 19,
      "beta": 0.002,
      "gap": 0.0003734210924176695,
      "identity": 0.00037342109241770584
    },
    {
      "q": 19,
      "beta": 0.05,
      "gap": 0.010869250344858528,
      "identity": 0.010869250344858536
    },
    {
      "q": 19,
      "beta": 0.3,
      "gap": 0.11979668977044068,
      "identity": 0.11979668977044058
    },
    {
      "q": 19,
      "beta": 0.9,
      "gap": 0.8193160329625315,
      "identity": 0.8193160329625304
    },
    {
      "q": 40,
      "beta": 0.002,
      "gap": 0.0002564141053720062,
      "identity": 0.0002564141053720243
    },
    {
      "q": 40,
      "beta": 0.05,
      "gap": 0.007993704554029556,
      "identity": 0.00799370455402955
    },
    {
      "q": 40,
      "beta": 0.3,
      "gap": 0.10679191123395565,
      "identity": 0.10679191123395561
    },
    {
      "q": 40,
      "beta": 0.9,
      "gap": 0.8145860368937857,
      "identity": 0.8145860368937846
    }
  ],
  "finite_grid": [
    {
      "q": 2,
      "T": 2,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.4081280949440582,
      "levels": [
        0.251756755391811,
        0.24634968329197376,
        0.2509467806581076
      ],
      "gaps": [
        0.005407072099837262,
        0.0008099747337034224
      ],
      "gap_identities": [
        0.00538262490941763,
        0.0008162851414799102
      ],
      "log_admission": -0.700162384421603
    },
    {
      "q": 2,
      "T": 2,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.41696910054695197,
      "levels": [
        0.25728883073860365,
        0.236460447246225,
        0.25312536100758565
      ],
      "gaps": [
        0.020828383492378644,
        0.004163469731017999
      ],
      "gap_identities": [
        0.02081801568817475,
        0.004169774517827769
      ],
      "log_admission": -0.7219017134468745
    },
    {
      "q": 2,
      "T": 2,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.4521272795833871,
      "levels": [
        0.2805167544799446,
        0.20365000505987169,
        0.2579166202300919
      ],
      "gaps": [
        0.07686674942007293,
        0.022600134249852744
      ],
      "gap_identities": [
        0.07686287922667973,
        0.022606649121016835
      ],
      "log_admission": -0.8086510952138084
    },
    {
      "q": 2,
      "T": 2,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.4899431644977755,
      "levels": [
        0.30801929069760153,
        0.1739180993978806,
        0.2590313049522589
      ],
      "gaps": [
        0.13410119129972092,
        0.04898798574534263
      ],
      "gap_identities": [
        0.13409925065885545,
        0.04899484072038816
      ],
      "log_admission": -0.9040396558250606
    },
    {
      "q": 2,
      "T": 2,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.6205273837292465,
      "levels": [
        0.4259452136425463,
        0.09446691920626821,
        0.23979393357559275
      ],
      "gaps": [
        0.3314782944362781,
        0.18615128006695353
      ],
      "gap_identities": [
        0.3314799892823377,
        0.1861598928011632
      ],
      "log_admission": -1.2699833614002058
    },
    {
      "q": 2,
      "T": 2,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.792051910376007,
      "levels": [
        0.6406811736553978,
        0.028416615917159493,
        0.16545110521372136
      ],
      "gaps": [
        0.6122645577382383,
        0.4752300684416764
      ],
      "gap_identities": [
        0.6122656187670321,
        0.4752317915792991
      ],
      "log_admission": -1.946508664438349
    },
    {
      "q": 2,
      "T": 2,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9495659042701908,
      "levels": [
        0.9025086903369308,
        0.0016886070900750116,
        0.047901351286497085
      ],
      "gaps": [
        0.9008200832468558,
        0.8546073390504337
      ],
      "gap_identities": [
        0.9008276961958039,
        0.8546134791629928
      ],
      "log_admission": -3.4215565268234935
    },
    {
      "q": 2,
      "T": 3,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.33528252201677206,
      "levels": [
        0.16723717424821347,
        0.16652509015624972,
        0.16657088181309568
      ],
      "gaps": [
        0.0007120840919637439,
        0.0006662924351177879
      ],
      "gap_identities": [
        0.0007120972878779525,
        0.0006705718956788576
      ],
      "log_admission": -0.6965772191020934
    },
    {
      "q": 2,
      "T": 3,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.3398711733171541,
      "levels": [
        0.16956709867729747,
        0.16595744786336408,
        0.16617266853199145
      ],
      "gaps": [
        0.003609650813933385,
        0.003394430145306021
      ],
      "gap_identities": [
        0.0036097187714563793,
        0.0033987464691344425
      ],
      "log_admission": -0.7104163175789564
    },
    {
      "q": 2,
      "T": 3,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.3630818950130815,
      "levels": [
        0.1821910578510693,
        0.16284253100628882,
        0.16404129337878437
      ],
      "gaps": [
        0.019348526844780473,
        0.01814976447228492
      ],
      "gap_identities": [
        0.01934889331765917,
        0.018154281483595127
      ],
      "log_admission": -0.7826482864899563
    },
    {
      "q": 2,
      "T": 3,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.3928605328057142,
      "levels": [
        0.20042109981016878,
        0.1580802790936109,
        0.16113944733420316
      ],
      "gaps": [
        0.0423408207165579,
        0.03928165247596563
      ],
      "gap_identities": [
        0.042341630458573594,
        0.03928646573437565
      ],
      "log_admission": -0.8810174427793194
    },
    {
      "q": 2,
      "T": 3,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.5297935521334147,
      "levels": [
        0.31200375306252387,
        0.1143924169015069,
        0.15307047104482077
      ],
      "gaps": [
        0.19761133616101698,
        0.1589332820177031
      ],
      "gap_identities": [
        0.19761558341806904,
        0.1589403324041274
      ],
      "log_admission": -1.4178792961411548
    },
    {
      "q": 2,
      "T": 3,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.7495650464114108,
      "levels": [
        0.5724580320806218,
        0.02969141981002843,
        0.1227197094331071
      ],
      "gaps": [
        0.5427666122705934,
        0.44973832264751473
      ],
      "gap_identities": [
        0.5427679132665015,
        0.4497397520895092
      ],
      "log_admission": -2.552276024786196
    },
    {
      "q": 2,
      "T": 3,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9394591788266461,
      "levels": [
        0.8832644390187163,
        0.0017391020638644061,
        0.03775245228451829
      ],
      "gaps": [
        0.8815253369548519,
        0.845511986734198
      ],
      "gap_identities": [
        0.8815346619167914,
        0.8455180804612057
      ],
      "log_admission": -4.800723337972954
    },
    {
      "q": 2,
      "T": 4,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.28764917956610714,
      "levels": [
        0.12557514968548483,
        0.12480421088941547,
        0.12500305441156717
      ],
      "gaps": [
        0.000770938796069362,
        0.000572095273917661
      ],
      "gap_identities": [
        0.0007709154115337163,
        0.0005753056605668572
      ],
      "log_admission": -0.697750685824812
    },
    {
      "q": 2,
      "T": 4,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.2929165888962547,
      "levels": [
        0.1279228398383283,
        0.12402988145809328,
        0.12499687894684797
      ],
      "gaps": [
        0.003892958380235026,
        0.0029259608914803392
      ],
      "gap_identities": [
        0.0038929593108488806,
        0.0029292022641138793
      ],
      "log_admission": -0.7162796059995711
    },
    {
      "q": 2,
      "T": 4,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.3192958359763385,
      "levels": [
        0.14064796421814696,
        0.12020214824895621,
        0.1246863977587461
      ],
      "gaps": [
        0.020445815969190748,
        0.01596156645940086
      ],
      "gap_identities": [
        0.02044607285331733,
        0.015964980558838045
      ],
      "log_admission": -0.8118427212111378
    },
    {
      "q": 2,
      "T": 4,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.35242079307240404,
      "levels": [
        0.15891526575701212,
        0.11545964406051301,
        0.12367645051536222
      ],
      "gaps": [
        0.04345562169649911,
        0.0352388152416499
      ],
      "gap_identities": [
        0.04345628165920522,
        0.03524248396260686
      ],
      "log_admission": -0.9388843108956376
    },
    {
      "q": 2,
      "T": 4,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.4891039418464884,
      "levels": [
        0.26118808692766815,
        0.0936567265740715,
        0.11446043333752934
      ],
      "gaps": [
        0.16753136035359667,
        0.1467276535901388
      ],
      "gap_identities": [
        0.16753459692839215,
        0.14673295412720214
      ],
      "log_admission": -1.5656423717184529
    },
    {
      "q": 2,
      "T": 4,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.7213462219690621,
      "levels": [
        0.5286182070129556,
        0.02937926474289902,
        0.09581099968958684
      ],
      "gaps": [
        0.49923894227005655,
        0.43280720732336875
      ],
      "gap_identities": [
        0.49924038567527185,
        0.43280851426528033
      ],
      "log_admission": -3.095751659697612
    },
    {
      "q": 2,
      "T": 4,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9327447997708848,
      "levels": [
        0.8705605857006301,
        0.0016915299290303591,
        0.031091206128069704
      ],
      "gaps": [
        0.8688690557715998,
        0.8394693795725604
      ],
      "gap_identities": [
        0.868879295984013,
        0.8394755629386655
      ],
      "log_admission": -6.13183711668586
    },
    {
      "q": 2,
      "T": 5,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.25691327087067006,
      "levels": [
        0.10048077892546523,
        0.09991791070163109,
        0.09996951565360208
      ],
      "gaps": [
        0.0005628682238341398,
        0.000511263271863141
      ],
      "gap_identities": [
        0.0005628794645193829,
        0.0005138324941650664
      ],
      "log_admission": -0.6979563252291073
    },
    {
      "q": 2,
      "T": 5,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.2618461953820625,
      "levels": [
        0.10245540487005649,
        0.09958676131801501,
        0.09983950997157669
      ],
      "gaps": [
        0.002868643552041472,
        0.002615894898479798
      ],
      "gap_identities": [
        0.0028687008428653557,
        0.0026184922939794016
      ],
      "log_admission": -0.7174254314167268
    },
    {
      "q": 2,
      "T": 5,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.28704727462544577,
      "levels": [
        0.113478821021019,
        0.09771898799840201,
        0.0991290453970746
      ],
      "gaps": [
        0.015759833022616992,
        0.014349775623944405
      ],
      "gap_identities": [
        0.01576014840392401,
        0.014352530933797935
      ],
      "log_admission": -0.8206019334641758
    },
    {
      "q": 2,
      "T": 5,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.3198801782359465,
      "levels": [
        0.1301414132479693,
        0.09476962828599685,
        0.09815601472160866
      ],
      "gaps": [
        0.03537178496197245,
        0.031985398526360634
      ],
      "gap_identities": [
        0.035372496812582706,
        0.03198839670583833
      ],
      "log_admission": -0.9645046271671507
    },
    {
      "q": 2,
      "T": 5,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.4641264057819908,
      "levels": [
        0.23233843244362926,
        0.07553625624328722,
        0.09310330851664436
      ],
      "gaps": [
        0.15680217620034204,
        0.1392351239269849
      ],
      "gap_identities": [
        0.15680535065069262,
        0.13923964500730346
      ],
      "log_admission": -1.7271003975974657
    },
    {
      "q": 2,
      "T": 5,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.7010569283970042,
      "levels": [
        0.4979771215706763,
        0.028826486936680024,
        0.07734338613652073
      ],
      "gaps": [
        0.4691506346339963,
        0.4206337354341556
      ],
      "gap_identities": [
        0.4691522262561039,
        0.42063500811119653
      ],
      "log_admission": -3.596220684892727
    },
    {
      "q": 2,
      "T": 5,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9279672997341372,
      "levels": [
        0.8615674538821171,
        0.001611100050330938,
        0.026397629183311833
      ],
      "gaps": [
        0.8599563538317861,
        0.8351698246988053
      ],
      "gap_identities": [
        0.859967072217506,
        0.8351760057300781
      ],
      "log_admission": -7.434829900010986
    },
    {
      "q": 2,
      "T": 10,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.18080748591936788,
      "levels": [
        0.050352002929881796,
        0.04997014474570694,
        0.049991669435875574
      ],
      "gaps": [
        0.00038185818417485473,
        0.0003603334940062222
      ],
      "gap_identities": [
        0.000381866738561065,
        0.0003616194164139149
      ],
      "log_admission": -0.7001755723211855
    },
    {
      "q": 2,
      "T": 10,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.185880485693238,
      "levels": [
        0.051812038623312476,
        0.0498491995884876,
        0.049954516508029914
      ],
      "gaps": [
        0.001962839034824873,
        0.0018575221152825616
      ],
      "gap_identities": [
        0.0019628830106713266,
        0.0018588277046548006
      ],
      "log_admission": -0.7287828490796365
    },
    {
      "q": 2,
      "T": 10,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.21206490742052017,
      "levels": [
        0.06033839956528431,
        0.04914412856146063,
        0.04973644433815701
      ],
      "gaps": [
        0.011194271003823683,
        0.010601955227127306
      ],
      "gap_identities": [
        0.011194522367266983,
        0.010603375914762177
      ],
      "log_admission": -0.8839874116342681
    },
    {
      "q": 2,
      "T": 10,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.2465573347103444,
      "levels": [
        0.07403662504112771,
        0.0480157153260561,
        0.04938219370243674
      ],
      "gaps": [
        0.026020909715071608,
        0.02465443133869097
      ],
      "gap_identities": [
        0.02602149796525659,
        0.024656038796305606
      ],
      "log_admission": -1.1080251055675898
    },
    {
      "q": 2,
      "T": 10,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.39960366208119336,
      "levels": [
        0.16678793778722534,
        0.040458867071306776,
        0.046908225857101374
      ],
      "gaps": [
        0.12632907071591856,
        0.11987971193012396
      ],
      "gap_identities": [
        0.1263321354927969,
        0.11988268415807378
      ],
      "log_admission": -2.3903337377055087
    },
    {
      "q": 2,
      "T": 10,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.655246053093961,
      "levels": [
        0.4317480477660177,
        0.02024952058139933,
        0.03860062670013883
      ],
      "gaps": [
        0.4114985271846184,
        0.3931474210658789
      ],
      "gap_identities": [
        0.4115001959550925,
        0.3931484865141223
      ],
      "log_admission": -5.873770507308244
    },
    {
      "q": 2,
      "T": 10,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9161280484399532,
      "levels": [
        0.8394801467114804,
        0.0012074625800821475,
        0.014965269006778026
      ],
      "gaps": [
        0.8382726841313982,
        0.8245148777047024
      ],
      "gap_identities": [
        0.8382844303154998,
        0.8245211468154761
      ],
      "log_admission": -13.755300610974166
    },
    {
      "q": 2,
      "T": 20,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.1278218958756433,
      "levels": [
        0.025252128700360317,
        0.02498975574851093,
        0.0249971256038966
      ],
      "gaps": [
        0.0002623729518493878,
        0.00025500309646371566
      ],
      "gap_identities": [
        0.0002623792556562043,
        0.00025564699986132183
      ],
      "log_admission": -0.7031951579116472
    },
    {
      "q": 2,
      "T": 20,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.1329459148143391,
      "levels": [
        0.0263125239751297,
        0.024948071390752585,
        0.02498370598002856
      ],
      "gaps": [
        0.0013644525843771148,
        0.0013288179951011399
      ],
      "gap_identities": [
        0.00136448536953822,
        0.0013294758330009658
      ],
      "log_admission": -0.7443957693769007
    },
    {
      "q": 2,
      "T": 20,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.15975075886876713,
      "levels": [
        0.03288731306693498,
        0.024689700240479583,
        0.024900419118197646
      ],
      "gaps": [
        0.008197612826455397,
        0.007986893948737334
      ],
      "gap_identities": [
        0.008197810194548015,
        0.007987638381650567
      ],
      "log_admission": -0.9754990312154319
    },
    {
      "q": 2,
      "T": 20,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.1957181224898379,
      "levels": [
        0.044326077042349754,
        0.02424082356866276,
        0.02475491375765289
      ],
      "gaps": [
        0.020085253473686993,
        0.019571163284696862
      ],
      "gap_identities": [
        0.0200857401045023,
        0.019572059848272417
      ],
      "log_admission": -1.3271406145701758
    },
    {
      "q": 2,
      "T": 20,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.35839335127874117,
      "levels": [
        0.13113102680010985,
        0.02087340944604524,
        0.023613709686251528
      ],
      "gaps": [
        0.11025761735406461,
        0.10751731711385833
      ],
      "gap_identities": [
        0.11026048220866093,
        0.1075194604403956
      ],
      "log_admission": -3.552643494699259
    },
    {
      "q": 2,
      "T": 20,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6297791066706837,
      "levels": [
        0.39739397694027817,
        0.011161772118637439,
        0.019526617640280526
      ],
      "gaps": [
        0.3862322048216407,
        0.37786735929999765
      ],
      "gap_identities": [
        0.38623388741707754,
        0.37786831432728685
      ],
      "log_admission": -10.19721470674826
    },
    {
      "q": 2,
      "T": 20,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9087104447314807,
      "levels": [
        0.8258188441892503,
        0.0007678235712166771,
        0.00797962539788164
      ],
      "gaps": [
        0.8250510206180337,
        0.8178392187913687
      ],
      "gap_identities": [
        0.8250632679334751,
        0.8178455254013013
      ],
      "log_admission": -26.063130382252915
    },
    {
      "q": 3,
      "T": 2,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.3346666295646293,
      "levels": [
        0.16733531468486504,
        0.16600064812957857,
        0.16666600929638908
      ],
      "gaps": [
        0.0013346665552864678,
        0.0006693053884759548
      ],
      "gap_identities": [
        0.0013346113322412056,
        0.0006693333333334077
      ],
      "log_admission": -0.6971511859014029
    },
    {
      "q": 3,
      "T": 2,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.33999996259792464,
      "levels": [
        0.17004998075167801,
        0.16334998146268445,
        0.1666500094464094
      ],
      "gaps": [
        0.006699999288993563,
        0.0033999713052686176
      ],
      "gap_identities": [
        0.006699945528275164,
        0.003400000000001926
      ],
      "log_admission": -0.7132478522675149
    },
    {
      "q": 3,
      "T": 2,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.36666662768861974,
      "levels": [
        0.1845833109341809,
        0.1504166481280989,
        0.16625001023443003
      ],
      "gaps": [
        0.03416666280608199,
        0.018333300699750865
      ],
      "gap_identities": [
        0.034166616035406286,
        0.01833333333338984
      ],
      "log_admission": -0.7957337693381289
    },
    {
      "q": 3,
      "T": 2,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.3999999588550291,
      "levels": [
        0.20499997326840239,
        0.13499998145955863,
        0.16500001131800973
      ],
      "gaps": [
        0.06999999180884375,
        0.039999961950392654
      ],
      "gap_identities": [
        0.06999995325791164,
        0.040000000000276
      ],
      "log_admission": -0.9038682118824981
    },
    {
      "q": 3,
      "T": 2,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.5333332804253751,
      "levels": [
        0.3116666164151205,
        0.08166664811331809,
        0.15166668386789034
      ],
      "gaps": [
        0.22999996830180242,
        0.15999993254723016
      ],
      "gap_identities": [
        0.2299999637481129,
        0.1600000000057627
      ],
      "log_admission": -1.4064970684734268
    },
    {
      "q": 3,
      "T": 2,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.7333333275460432,
      "levels": [
        0.5466666585646557,
        0.026666665507567022,
        0.10666666898194432
      ],
      "gaps": [
        0.5199999930570887,
        0.43999998958271136
      ],
      "gap_identities": [
        0.5199999991892746,
        0.44000000000191003
      ],
      "log_admission": -2.525728644312596
    },
    {
      "q": 3,
      "T": 2,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9333333101803828,
      "levels": [
        0.8716666238344322,
        0.0016666654808318304,
        0.031666677671184
      ],
      "gaps": [
        0.8699999583536003,
        0.8399999461632481
      ],
      "gap_identities": [
        0.8700000250973313,
        0.8400000002429513
      ],
      "log_admission": -5.298317366837269
    },
    {
      "q": 3,
      "T": 3,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.27205304402866065,
      "levels": [
        0.11161335080267233,
        0.11098553472720712,
        0.11106926329048557
      ],
      "gaps": [
        0.0006278160754652068,
        0.0005440875121867639
      ],
      "gap_identities": [
        0.0006278161475215553,
        0.0005441061159600365
      ],
      "log_admission": -0.6976573180122723
    },
    {
      "q": 3,
      "T": 3,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.2769516153455175,
      "levels": [
        0.11366761431533058,
        0.11047184194417772,
        0.11089811696605234
      ],
      "gaps": [
        0.003195772371152858,
        0.002769497349278241
      ],
      "gap_identities": [
        0.003195772728448435,
        0.0027695162954651273
      ],
      "log_admission": -0.7159018661791023
    },
    {
      "q": 3,
      "T": 3,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.30191148729954714,
      "levels": [
        0.1250508161747379,
        0.10760880626461236,
        0.1099552618826729
      ],
      "gaps": [
        0.01744200991012554,
        0.015095554292064994
      ],
      "gap_identities": [
        0.017442011830288182,
        0.0150955751369804
      ],
      "log_admission": -0.8121770885512166
    },
    {
      "q": 3,
      "T": 3,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.33419371055792485,
      "levels": [
        0.14200655823750002,
        0.10323509337548792,
        0.10858720916858737
      ],
      "gaps": [
        0.038771464862012106,
        0.033419349068912654
      ],
      "gap_identities": [
        0.03877146898342169,
        0.0334193727514509
      ],
      "log_admission": -0.9451404141773644
    },
    {
      "q": 3,
      "T": 3,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.47505396732943417,
      "levels": [
        0.2440482112629063,
        0.07337972831156715,
        0.10153205535232657
      ],
      "gaps": [
        0.17066848295133913,
        0.14251615591057973
      ],
      "gap_identities": [
        0.1706684899125628,
        0.14251619758020373
      ],
      "log_admission": -1.6457129899104173
    },
    {
      "q": 3,
      "T": 3,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6999999956602049,
      "levels": [
        0.495999994097734,
        0.023999998958350865,
        0.07600000133092738
      ],
      "gaps": [
        0.4719999951393831,
        0.4199999927668066
      ],
      "gap_identities": [
        0.4720000001188394,
        0.41999999774099633
      ],
      "log_admission": -3.3242363453493686
    },
    {
      "q": 3,
      "T": 3,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9249999826465144,
      "levels": [
        0.855999968069008,
        0.0014999989608504571,
        0.02350000566821518
      ],
      "gaps": [
        0.8544999691081576,
        0.8324999624007928
      ],
      "gap_identities": [
        0.8545000019511008,
        0.8324999088944768
      ],
      "log_admission": -7.483119501094636
    },
    {
      "q": 3,
      "T": 4,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.23457905990597938,
      "levels": [
        0.08378014079908674,
        0.08324396211924139,
        0.08331099660539865
      ],
      "gaps": [
        0.0005361786798453588,
        0.000469144193688098
      ],
      "gap_identities": [
        0.0005361787199962254,
        0.00046915816945827354
      ],
      "log_admission": -0.6984947442039383
    },
    {
      "q": 3,
      "T": 4,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.23958776005697083,
      "levels": [
        0.08561505025954905,
        0.08287715194544938,
        0.08321918673801285
      ],
      "gaps": [
        0.0027378983140996654,
        0.002395863521536201
      ],
      "gap_identities": [
        0.002737898527936476,
        0.0023958778540959917
      ],
      "log_admission": -0.720170415356103
    },
    {
      "q": 3,
      "T": 4,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.26521592568888447,
      "levels": [
        0.09595569167400926,
        0.08082834189312636,
        0.08269491033082646
      ],
      "gaps": [
        0.015127349780882898,
        0.013260781343182801
      ],
      "gap_identities": [
        0.015127351173741647,
        0.013260797687607689
      ],
      "log_admission": -0.83550791748478
    },
    {
      "q": 3,
      "T": 4,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.2984937471526861,
      "levels": [
        0.11171270734876955,
        0.07779350049623564,
        0.08186334889531544
      ],
      "gaps": [
        0.03391920685253391,
        0.029849358453454114
      ],
      "gap_identities": [
        0.033919210453857,
        0.029849377879169522
      ],
      "log_admission": -0.9965973717898653
    },
    {
      "q": 3,
      "T": 4,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.44273852233439237,
      "levels": [
        0.20913133823198574,
        0.060130069895275036,
        0.07630980651027364
      ],
      "gaps": [
        0.1490012683367107,
        0.1328215317217121
      ],
      "gap_identities": [
        0.14900129111970853,
        0.13282157148660662
      ],
      "log_admission": -1.8591821847695662
    },
    {
      "q": 3,
      "T": 4,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6799999965277778,
      "levels": [
        0.46666666203703705,
        0.021333332407407406,
        0.05866666759259259
      ],
      "gaps": [
        0.4453333296296296,
        0.40799999444444446
      ],
      "gap_identities": [
        0.44533333883861553,
        0.40800000138888887
      ],
      "log_admission": -4.070628046455479
    },
    {
      "q": 3,
      "T": 4,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.919999986111111,
      "levels": [
        0.8466666412037037,
        0.001333332407407369,
        0.018666670196759272
      ],
      "gaps": [
        0.8453333087962963,
        0.8279999710069444
      ],
      "gap_identities": [
        0.8453334688050947,
        0.8280000083333325
      ],
      "log_admission": -9.615805653695475
    },
    {
      "q": 3,
      "T": 5,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.20940797282217075,
      "levels": [
        0.06706835930066503,
        0.06660902394143776,
        0.06664955449335838
      ],
      "gaps": [
        0.0004593353592272642,
        0.00041880480730664693
      ],
      "gap_identities": [
        0.00045933540993426005,
        0.00041881597688767113
      ],
      "log_admission": -0.6991547211742876
    },
    {
      "q": 3,
      "T": 5,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.2144303629362928,
      "levels": [
        0.06872333470686803,
        0.06637156050780021,
        0.06657904232619312
      ],
      "gaps": [
        0.0023517741990678187,
        0.0021442923806749142
      ],
      "gap_identities": [
        0.0023517744563927487,
        0.002144303789327407
      ],
      "log_admission": -0.7235459858422927
    },
    {
      "q": 3,
      "T": 5,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.24022269409224156,
      "levels": [
        0.07818745835481382,
        0.06501229658355474,
        0.06617633553109672
      ],
      "gaps": [
        0.013175161771259075,
        0.012011122823717094
      ],
      "gap_identities": [
        0.013175163212619544,
        0.01201113560086579
      ],
      "log_admission": -0.8544067120135524
    },
    {
      "q": 3,
      "T": 5,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.27395203131415935,
      "levels": [
        0.09294615626279172,
        0.06288604591920682,
        0.06555096600603809
      ],
      "gaps": [
        0.030060110343584898,
        0.027395190256753632
      ],
      "gap_identities": [
        0.030060113653449363,
        0.02739520517750233
      ],
      "log_admission": -1.0399657365260158
    },
    {
      "q": 3,
      "T": 5,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.42186161248822734,
      "levels": [
        0.18793457254108553,
        0.04957608576688874,
        0.06137610843913595
      ],
      "gaps": [
        0.1383584867741968,
        0.1265584641019496
      ],
      "gap_identities": [
        0.13835850574389763,
        0.12655849322471455
      ],
      "log_admission": -2.064450366491839
    },
    {
      "q": 3,
      "T": 5,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6666666637735299,
      "levels": [
        0.4476190438165776,
        0.019047618220867174,
        0.047619048329995375
      ],
      "gaps": [
        0.4285714255957104,
        0.3999999954865822
      ],
      "gap_identities": [
        0.42857143348330595,
        0.39999999994521007
      ],
      "log_admission": -4.787491760144546
    },
    {
      "q": 3,
      "T": 5,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9166666550986671,
      "levels": [
        0.8404761693230292,
        0.0011904753640722132,
        0.0154761929220682
      ],
      "gaps": [
        0.8392856939589569,
        0.824999976400961
      ],
      "gap_identities": [
        0.8392858117598366,
        0.8249999531965841
      ],
      "log_admission": -11.718963826246103
    },
    {
      "q": 3,
      "T": 10,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.14767867433175444,
      "levels": [
        0.03362274928456594,
        0.033314366743702556,
        0.03332739750110555
      ],
      "gaps": [
        0.00030838254086338474,
        0.00029535178346039304
      ],
      "gap_identities": [
        0.0003083825954740865,
        0.00029535738082132933
      ],
      "log_admission": -0.7017926387717407
    },
    {
      "q": 3,
      "T": 10,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.1527735301236542,
      "levels": [
        0.034830351164484005,
        0.03323524660681996,
        0.033302621468706814
      ],
      "gaps": [
        0.0015951045576640469,
        0.0015277296957771913
      ],
      "gap_identities": [
        0.0015951048402056518,
        0.0015277354675820812
      ],
      "log_admission": -0.737121568141864
    },
    {
      "q": 3,
      "T": 10,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.17925843314873097,
      "levels": [
        0.04211590473958669,
        0.032758257404735154,
        0.033152988930889846
      ],
      "gaps": [
        0.009357647334851539,
        0.008962915808696847
      ],
      "gap_identities": [
        0.009357649001746205,
        0.00896292263471733
      ],
      "log_admission": -0.9322964355360638
    },
    {
      "q": 3,
      "T": 10,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.2144986628629305,
      "levels": [
        0.05435043574269192,
        0.03195978332484105,
        0.03290057571668693
      ],
      "gaps": [
        0.02239065241785087,
        0.021449860026004984
      ],
      "gap_identities": [
        0.02239065647767725,
        0.021449868635401572
      ],
      "log_admission": -1.2224128798334064
    },
    {
      "q": 3,
      "T": 10,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3725918864722309,
      "levels": [
        0.1427876572623609,
        0.0263344808909938,
        0.031010100735934742
      ],
      "gaps": [
        0.1164531763713671,
        0.11177755652642615
      ],
      "gap_identities": [
        0.1164532018663993,
        0.11177757880729458
      ],
      "log_admission": -2.9867226886055205
    },
    {
      "q": 3,
      "T": 10,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6365429426442408,
      "levels": [
        0.40629370427644473,
        0.011816388261469765,
        0.02436794006851637
      ],
      "gaps": [
        0.394477316014975,
        0.38192576420792834
      ],
      "gap_identities": [
        0.39447732664557217,
        0.38192576902452385
      ],
      "log_admission": -8.182754439466793
    },
    {
      "q": 3,
      "T": 10,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9090909027777778,
      "levels": [
        0.8265151400462964,
        0.0007575752314814431,
        0.008333334143518528
      ],
      "gaps": [
        0.825757564814815,
        0.8181818059027779
      ],
      "gap_identities": [
        0.8257577692577934,
        0.8181818333333322
      ],
      "log_admission": -22.03588521200844
    },
    {
      "q": 3,
      "T": 20,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.10453662555278448,
      "levels": [
        0.016873641612493395,
        0.01666018487804406,
        0.016664571142616734
      ],
      "gaps": [
        0.00021345673444933544,
        0.00020907046987666059
      ],
      "gap_identities": [
        0.00021345677699754006,
        0.00020907327410305234
      ],
      "log_admission": -0.7054902928785102
    },
    {
      "q": 3,
      "T": 20,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.10968145601594251,
      "levels": [
        0.01775248084880888,
        0.01663267135632479,
        0.016655669084525503
      ],
      "gaps": [
        0.0011198094924840876,
        0.0010968117642833758
      ],
      "gap_identities": [
        0.0011198097157094327,
        0.0010968146808128401
      ],
      "log_admission": -0.756384318597758
    },
    {
      "q": 3,
      "T": 20,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.13684421424169246,
      "levels": [
        0.02344020638566145,
        0.016454729001985996,
        0.016597998564415118
      ],
      "gaps": [
        0.006985477383675453,
        0.006842207821246331
      ],
      "gap_identities": [
        0.00698547878356214,
        0.006842211465821796
      ],
      "log_admission": -1.0489800565285679
    },
    {
      "q": 3,
      "T": 20,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.1737018122295814,
      "levels": [
        0.03386205799515034,
        0.016129618340718323,
        0.016491879838280037
      ],
      "gaps": [
        0.017732439654432015,
        0.0173701781568703
      ],
      "gap_identities": [
        0.017732443267515552,
        0.01737018314502545
      ],
      "log_admission": -1.5110491453017976
    },
    {
      "q": 3,
      "T": 20,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.34153721651482366,
      "levels": [
        0.11806625049810496,
        0.013564744478403138,
        0.015605090110305886
      ],
      "gaps": [
        0.10450150601970182,
        0.10246116038779907
      ],
      "gap_identities": [
        0.10450153145969958,
        0.10246117688024878
      ],
      "log_admission": -4.637615070242271
    },
    {
      "q": 3,
      "T": 20,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6193681864188773,
      "levels": [
        0.38395488090547575,
        0.006457175242995889,
        0.01233396973694006
      ],
      "gaps": [
        0.37749770566247987,
        0.3716209111685357
      ],
      "gap_identities": [
        0.3774977167278019,
        0.37162091524585655
      ],
      "log_admission": -14.675060768813225
    },
    {
      "q": 3,
      "T": 20,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9047619014550267,
      "levels": [
        0.8186147126322751,
        0.0004329001322751491,
        0.004329004621362426
      ],
      "gaps": [
        0.8181818125,
        0.8142857080109127
      ],
      "gap_identities": [
        0.8181820297336487,
        0.8142857321428563
      ],
      "log_admission": -42.33561843992052
    },
    {
      "q": 5,
      "T": 2,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.2583782643768781,
      "levels": [
        0.10048232388469283,
        0.09979332191705173,
        0.09996554427478194
      ],
      "gaps": [
        0.0006890019676411008,
        0.0005167796099108946
      ],
      "gap_identities": [
        0.0006890019051866548,
        0.0005167564840940582
      ],
      "log_admission": -0.6979587045605619
    },
    {
      "q": 5,
      "T": 2,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.2633420495140799,
      "levels": [
        0.10245779826490192,
        0.0989473620312821,
        0.099824354962977
      ],
      "gaps": [
        0.0035104362336198236,
        0.0026334433019249287
      ],
      "gap_identities": [
        0.003510435940489122,
        0.002633420267343444
      ],
      "log_admission": -0.7174358010284901
    },
    {
      "q": 5,
      "T": 2,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.28866128688195636,
      "levels": [
        0.11346150991490159,
        0.09431109574040805,
        0.0990284242930863
      ],
      "gaps": [
        0.019150414174493535,
        0.014433085621815292
      ],
      "gap_identities": [
        0.019150413066113342,
        0.014433063067963327
      ],
      "log_admission": -0.8204337961056817
    },
    {
      "q": 5,
      "T": 2,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.32135492276991645,
      "levels": [
        0.12992269299520987,
        0.08777985309811578,
        0.0977871817383343
      ],
      "gaps": [
        0.04214283989709408,
        0.03213551125687557
      ],
      "gap_identities": [
        0.042142838072299994,
        0.03213548925067424
      ],
      "log_admission": -0.9627268443861591
    },
    {
      "q": 5,
      "T": 2,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.46068598266313016,
      "levels": [
        0.22746041230820435,
        0.05850268278391302,
        0.08925461311348533
      ],
      "gaps": [
        0.16895772952429133,
        0.13820579919471904
      ],
      "gap_identities": [
        0.16895771468993298,
        0.13820577300870032
      ],
      "log_admission": -1.703771462679708
    },
    {
      "q": 5,
      "T": 2,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6853883703869459,
      "levels": [
        0.47437261737035447,
        0.020510595550694177,
        0.06313959838486892
      ],
      "gaps": [
        0.4538620218196603,
        0.41123301898548553
      ],
      "gap_identities": [
        0.4538620065345126,
        0.4112330075181321
      ],
      "log_admission": -3.6144697488195723
    },
    {
      "q": 5,
      "T": 2,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9202811394131646,
      "levels": [
        0.8471888091134558,
        0.0013246885739841563,
        0.01893581278907
      ],
      "gaps": [
        0.8458641205394717,
        0.8282529963243859
      ],
      "gap_identities": [
        0.845863494380218,
        0.828252473916879
      ],
      "log_admission": -8.88680733512653
    },
    {
      "q": 5,
      "T": 3,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.20986967576342797,
      "levels": [
        0.06706560313127835,
        0.06659210811449111,
        0.06664584838664496
      ],
      "gaps": [
        0.0004734950167872426,
        0.000419754744633391
      ],
      "gap_identities": [
        0.0004734949268993942,
        0.000419739265337716
      ],
      "log_admission": -0.6991133287749316
    },
    {
      "q": 5,
      "T": 3,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.2148678544999425,
      "levels": [
        0.06870880284054785,
        0.0662849442518322,
        0.06656010905464897
      ],
      "gaps": [
        0.0024238585887156466,
        0.002148693785898881
      ],
      "gap_identities": [
        0.0024238581156869714,
        0.002148678103575923
      ],
      "log_admission": -0.7233341122243002
    },
    {
      "q": 5,
      "T": 3,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.24051701840572876,
      "levels": [
        0.07809615871436107,
        0.0645301600959831,
        0.06607029342447272
      ],
      "gaps": [
        0.01356599861837797,
        0.012025865289888346
      ],
      "gap_identities": [
        0.013565995917535855,
        0.012025848419835445
      ],
      "log_admission": -0.8532256778145751
    },
    {
      "q": 5,
      "T": 3,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.27401385027938746,
      "levels": [
        0.09270892067237749,
        0.061800403801199194,
        0.06530752264376867
      ],
      "gaps": [
        0.030908516871178293,
        0.027401398028608817
      ],
      "gap_identities": [
        0.03090851043133234,
        0.02740137911574625
      ],
      "log_admission": -1.0373225008235227
    },
    {
      "q": 5,
      "T": 3,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.4206094842313887,
      "levels": [
        0.18645942697846607,
        0.04511081773470252,
        0.06027657812934408
      ],
      "gaps": [
        0.14134860924376355,
        0.12618284884912198
      ],
      "gap_identities": [
        0.14134856492150732,
        0.12618280629243314
      ],
      "log_admission": -2.057328494834702
    },
    {
      "q": 5,
      "T": 3,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6620633260855708,
      "levels": [
        0.4410771615077799,
        0.016426411367075178,
        0.043839167979839146
      ],
      "gaps": [
        0.42465075014070475,
        0.39723799352794076
      ],
      "gap_identities": [
        0.42465072444086743,
        0.39723797253677434
      ],
      "log_admission": -4.849765881712856
    },
    {
      "q": 5,
      "T": 3,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9145305209402951,
      "levels": [
        0.8365229948273142,
        0.0010652305769977555,
        0.01344554533489086
      ],
      "gaps": [
        0.8354577642503165,
        0.8230774494924233
      ],
      "gap_identities": [
        0.8354569023707206,
        0.8230766601082372
      ],
      "log_admission": -12.71885586917779
    },
    {
      "q": 5,
      "T": 4,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.1813314602237654,
      "levels": [
        0.05034943390556828,
        0.049954138376468026,
        0.04998675943531423
      ],
      "gaps": [
        0.00039529552910025356,
        0.0003626744702540513
      ],
      "gap_identities": [
        0.00039529545600982413,
        0.0003626628719150397
      ],
      "log_admission": -0.7001115515738486
    },
    {
      "q": 5,
      "T": 4,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.18637191537085132,
      "levels": [
        0.05179569407288932,
        0.04976429680334218,
        0.04993196346981776
      ],
      "gaps": [
        0.0020313972695471458,
        0.0018637306030715659
      ],
      "gap_identities": [
        0.0020313968937848053,
        0.0018637189041415777
      ],
      "log_admission": -0.728454134988071
    },
    {
      "q": 5,
      "T": 4,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.2123636393567556,
      "levels": [
        0.0602301491754127,
        0.048659516433962026,
        0.04961195634516882
      ],
      "gaps": [
        0.011570632741450676,
        0.010618192830243879
      ],
      "gap_identities": [
        0.011570630575201761,
        0.010618180523229976
      ],
      "log_admission": -0.8821543364014773
    },
    {
      "q": 5,
      "T": 4,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.24654972645315518,
      "levels": [
        0.07375098045632533,
        0.04690435105879459,
        0.049095997897955684
      ],
      "gaps": [
        0.02684662939753074,
        0.024654982558369648
      ],
      "gap_identities": [
        0.02684662417973431,
        0.024654969123827353
      ],
      "log_admission": -1.1039897934222545
    },
    {
      "q": 5,
      "T": 4,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3976934391448066,
      "levels": [
        0.16479915631075104,
        0.0357809664310616,
        0.045491121524754013
      ],
      "gaps": [
        0.12901818987968944,
        0.11930803478599702
      ],
      "gap_identities": [
        0.12901815360350485,
        0.11930800494678331
      ],
      "log_admission": -2.381325535338343
    },
    {
      "q": 5,
      "T": 4,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6488580917379022,
      "levels": [
        0.422840274606996,
        0.013584329057134211,
        0.033525421138850084
      ],
      "gaps": [
        0.40925594554986183,
        0.3893148534681459
      ],
      "gap_identities": [
        0.4092559241031282,
        0.389314836934209
      ],
      "log_admission": -6.035640684439397
    },
    {
      "q": 5,
      "T": 4,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9113233064059577,
      "levels": [
        0.8306119236820744,
        0.0008842257084129187,
        0.01042096244954293
      ],
      "gaps": [
        0.8297276979736614,
        0.8201909612325314
      ],
      "gap_identities": [
        0.82972700305748,
        0.8201903241278055
      ],
      "log_admission": -16.496228986020487
    },
    {
      "q": 5,
      "T": 5,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.16201565469762894,
      "levels": [
        0.040314604087543525,
        0.03996853129336005,
        0.03999056353695081
      ],
      "gaps": [
        0.0003460727941834718,
        0.0003240405505927149
      ],
      "gap_identities": [
        0.0003460726999874335,
        0.00032403124530936176
      ],
      "log_admission": -0.7009815895904196
    },
    {
      "q": 5,
      "T": 5,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.1670810857234816,
      "levels": [
        0.0416221686951918,
        0.039837714479078155,
        0.03995134866942478
      ],
      "gaps": [
        0.0017844542161136456,
        0.0016708200257670239
      ],
      "gap_identities": [
        0.001784453727185049,
        0.0016708105266199937
      ],
      "log_admission": -0.7329329653570776
    },
    {
      "q": 5,
      "T": 5,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.19330823744332504,
      "levels": [
        0.049383762299119664,
        0.03906235097234033,
        0.039718341690575955
      ],
      "gaps": [
        0.010321411326779335,
        0.00966542060854371
      ],
      "gap_identities": [
        0.010321408467650669,
        0.009665409935486721
      ],
      "log_admission": -0.90789270087858
    },
    {
      "q": 5,
      "T": 5,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.2280092300676857,
      "levels": [
        0.06213479834824378,
        0.03779696380666677,
        0.039333867321254455
      ],
      "gaps": [
        0.024337834541577008,
        0.022800931026989324
      ],
      "gap_identities": [
        0.024337827592743767,
        0.0228009182580509
      ],
      "log_admission": -1.1644128322914185
    },
    {
      "q": 5,
      "T": 5,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.38261752043147673,
      "levels": [
        0.15133298326042396,
        0.029428131742116122,
        0.036547724488555575
      ],
      "gaps": [
        0.12190485151830785,
        0.11478525877186839
      ],
      "gap_identities": [
        0.12190480427670876,
        0.11478522124474257
      ],
      "log_admission": -2.6890908053031217
    },
    {
      "q": 5,
      "T": 5,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6403330987480254,
      "levels": [
        0.4113251377367582,
        0.011542316884900747,
        0.02712527973618194
      ],
      "gaps": [
        0.39978282085185746,
        0.38419985800057627
      ],
      "gap_identities": [
        0.39978279458360144,
        0.38419983695947696
      ],
      "log_admission": -7.193836924855936
    },
    {
      "q": 5,
      "T": 5,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.909276844562528,
      "levels": [
        0.82685558732029,
        0.0007539091434545508,
        0.008506438805294591
      ],
      "gaps": [
        0.8261016781768354,
        0.8183491485149954
      ],
      "gap_identities": [
        0.8261008520484819,
        0.818348375362559
      ],
      "log_admission": -20.24307514885503
    },
    {
      "q": 5,
      "T": 10,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.11451517806143237,
      "levels": [
        0.020225730976530732,
        0.01998960323794553,
        0.019996695997048987
      ],
      "gaps": [
        0.00023612773858520258,
        0.0002290349794817452
      ],
      "gap_identities": [
        0.0002361276682755131,
        0.00022903031850075362
      ],
      "log_admission": -0.7043710708090258
    },
    {
      "q": 5,
      "T": 10,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.1196410573006724,
      "levels": [
        0.02117915905383891,
        0.019945676176415218,
        0.019982743883960603
      ],
      "gaps": [
        0.0012334828774236903,
        0.0011964151698783052
      ],
      "gap_identities": [
        0.0012334825100143458,
        0.0011964103763623714
      ],
      "log_admission": -0.7505252418254609
    },
    {
      "q": 5,
      "T": 10,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.1465752910384498,
      "levels": [
        0.02722298480837818,
        0.01966759800874455,
        0.019894215827823022
      ],
      "gaps": [
        0.007555386799633627,
        0.007328768980555157
      ],
      "gap_identities": [
        0.007555384529267002,
        0.007328763329883718
      ],
      "log_admission": -1.0127574755101976
    },
    {
      "q": 5,
      "T": 10,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.18291315759266394,
      "levels": [
        0.03802664104217122,
        0.019173390294798615,
        0.01973532115761603
      ],
      "gaps": [
        0.018853250747372603,
        0.018291319884555186
      ],
      "gap_identities": [
        0.018853244925007152,
        0.018291312571174948
      ],
      "log_admission": -1.4198475908302082
    },
    {
      "q": 5,
      "T": 10,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3477901502504379,
      "levels": [
        0.12278526750063198,
        0.015476210931531956,
        0.01844822085288951
      ],
      "gaps": [
        0.10730905656910003,
        0.10433704664774247
      ],
      "gap_identities": [
        0.10730901264008028,
        0.10433701735505345
      ],
      "log_admission": -4.10798745850823
    },
    {
      "q": 5,
      "T": 10,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6216364965508945,
      "levels": [
        0.38684454347129327,
        0.006516623382740918,
        0.01386264615210096
      ],
      "gaps": [
        0.3803279200885524,
        0.3729818973191923
      ],
      "gap_identities": [
        0.38032789521381855,
        0.37298187805907546
      ],
      "log_admission": -12.799108641936613
    },
    {
      "q": 5,
      "T": 10,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9048746678394928,
      "levels": [
        0.8188196698123429,
        0.00043126087548752936,
        0.004432474557706734
      ],
      "gaps": [
        0.8183884089368554,
        0.8143871952546362
      ],
      "gap_identities": [
        0.8183876595778891,
        0.8143864899337749
      ],
      "log_admission": -38.77410289007516
    },
    {
      "q": 5,
      "T": 20,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.08120512616759443,
      "levels": [
        0.01016124649303648,
        0.009996423118785394,
        0.009998833928125513
      ],
      "gaps": [
        0.00016482337425108642,
        0.00016241256491096763
      ],
      "gap_identities": [
        0.00016482331913853307,
        0.0001624102239674173
      ],
      "log_admission": -0.7091451396028948
    },
    {
      "q": 5,
      "T": 20,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.08638023753592211,
      "levels": [
        0.010857604562864755,
        0.009980968666783952,
        0.009993799884603003
      ],
      "gaps": [
        0.0008766358960808022,
        0.0008638046782617516
      ],
      "gap_identities": [
        0.0008766356028710665,
        0.0008638022243962377
      ],
      "log_admission": -0.7756914076051338
    },
    {
      "q": 5,
      "T": 20,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.11408118074304201,
      "levels": [
        0.015663089911821422,
        0.00987445363137968,
        0.009959028638649559
      ],
      "gaps": [
        0.0057886362804417425,
        0.0057040612731718635
      ],
      "gap_identities": [
        0.005788634328397341,
        0.005704058026213802
      ],
      "log_admission": -1.1730917988868437
    },
    {
      "q": 5,
      "T": 20,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.15222508362138848,
      "levels": [
        0.025112902871758293,
        0.009666089717406914,
        0.00989039240621888
      ],
      "gaps": [
        0.015446813154351379,
        0.015222510465539414
      ],
      "gap_identities": [
        0.015446807810895137,
        0.01522250554532796
      ],
      "log_admission": -1.8355160620334843
    },
    {
      "q": 5,
      "T": 20,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3265400395523925,
      "levels": [
        0.10723752242423369,
        0.007932721178260403,
        0.009275509689860234
      ],
      "gaps": [
        0.0993048012459733,
        0.09796201273437345
      ],
      "gap_identities": [
        0.09930475645130954,
        0.09796198446537953
      ],
      "log_admission": -6.720701484790538
    },
    {
      "q": 5,
      "T": 20,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6112686702999689,
      "levels": [
        0.3737679801053774,
        0.003457355881367027,
        0.007006778226858114
      ],
      "gaps": [
        0.37031062422401034,
        0.36676120187851924
      ],
      "gap_identities": [
        0.37031059837339003,
        0.36676118180357464
      ],
      "log_admission": -23.695181798299682
    },
    {
      "q": 5,
      "T": 20,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9025015132788383,
      "levels": [
        0.8145149258545097,
        0.00023156473734063873,
        0.0022635668017002273
      ],
      "gaps": [
        0.814283361117169,
        0.8122513590528094
      ],
      "gap_identities": [
        0.8142825914461166,
        0.8122506311256706
      ],
      "log_admission": -75.49791510278784
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.1315004330720448,
      "levels": [
        0.026572294733790282,
        0.026293823597935466,
        0.026309274490785396
      ],
      "gaps": [
        0.00027847113585481587,
        0.00026302024300488627
      ],
      "gap_identities": [
        0.0002784710739589615,
        0.0002630007758856877
      ],
      "log_admission": -0.7028469750987549
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.1365882646164362,
      "levels": [
        0.027647859336966334,
        0.026201651624299244,
        0.026281958028853733
      ],
      "gaps": [
        0.00144620771266709,
        0.0013659013081126006
      ],
      "gap_identities": [
        0.0014462073894602983,
        0.0013658821757856856
      ],
      "log_admission": -0.7425867702270933
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.16313796085623433,
      "levels": [
        0.0342705947591886,
        0.02563683638380012,
        0.026113682468250313
      ],
      "gaps": [
        0.008633758375388483,
        0.00815691229093829
      ],
      "gap_identities": [
        0.008633756182570921,
        0.008156894989913397
      ],
      "log_admission": -0.9647363286486215
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.19863919891486176,
      "levels": [
        0.04568698301875265,
        0.024682980254873532,
        0.025823056575732604
      ],
      "gaps": [
        0.02100400276387912,
        0.019863926443020048
      ],
      "gap_identities": [
        0.02100399539222708,
        0.019863910567312487
      ],
      "log_admission": -1.3014143162891052
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.35856967910177806,
      "levels": [
        0.13119022973881736,
        0.01851199464068856,
        0.023619382656124836
      ],
      "gaps": [
        0.1126782350981288,
        0.10757084708269252
      ],
      "gap_identities": [
        0.1126780580880199,
        0.10757072394849336
      ],
      "log_admission": -3.4482911617274734
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6257616979665382,
      "levels": [
        0.3921441436466154,
        0.007118563454544979,
        0.01668714702496777
      ],
      "gaps": [
        0.3850255801920704,
        0.3754569966216476
      ],
      "gap_identities": [
        0.38502532190981287,
        0.3754567662166557
      ],
      "log_admission": -10.450899254225734
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9054801282281947,
      "levels": [
        0.819921062885763,
        0.00047077533590433873,
        0.004989115604953683
      ],
      "gaps": [
        0.8194502875498587,
        0.8149319472808094
      ],
      "gap_identities": [
        0.8194369937385527,
        0.8149189809253334
      ],
      "log_admission": -32.81763368761424
    },
    {
      "q": 19,
      "T": 3,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.10738034874584866,
      "levels": [
        0.0177551364672133,
        0.017532635196938606,
        0.017540362835905734
      ],
      "gaps": [
        0.00022250127027469493,
        0.0002147736313075667
      ],
      "gap_identities": [
        0.00022250106285153252,
        0.0002147605240333687
      ],
      "log_admission": -0.7051182283665528
    },
    {
      "q": 19,
      "T": 3,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.11250544708668848,
      "levels": [
        0.018650610745472206,
        0.01748501370781734,
        0.01752554373775728
      ],
      "gaps": [
        0.0011655970376548662,
        0.0011250670077149263
      ],
      "gap_identities": [
        0.0011655959234536603,
        0.0011250535606616727
      ],
      "log_admission": -0.75443426061137
    },
    {
      "q": 19,
      "T": 3,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.13950785720432646,
      "levels": [
        0.02440566551021658,
        0.0171800751542652,
        0.017430262670023206
      ],
      "gaps": [
        0.00722559035595138,
        0.006975402840193375
      ],
      "gap_identities": [
        0.007225583168145962,
        0.006975386982752247
      ],
      "log_admission": -1.036920633225135
    },
    {
      "q": 19,
      "T": 3,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.17605204479980138,
      "levels": [
        0.03486204172402843,
        0.0166345162597423,
        0.017256831958453463
      ],
      "gaps": [
        0.018227525464286132,
        0.017605209765574968
      ],
      "gap_identities": [
        0.01822750533433797,
        0.01760518776886569
      ],
      "log_admission": -1.4810683669036742
    },
    {
      "q": 19,
      "T": 3,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3421392664419274,
      "levels": [
        0.118493474671232,
        0.012756540607749486,
        0.01585173044654202
      ],
      "gaps": [
        0.10573693406348252,
        0.10264174422468998
      ],
      "gap_identities": [
        0.10573667248890077,
        0.1026415447476918
      ],
      "log_admission": -4.498905606673596
    },
    {
      "q": 19,
      "T": 3,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6177714038952766,
      "levels": [
        0.38192374241994365,
        0.004993431902172107,
        0.011260914699550225
      ],
      "gaps": [
        0.37693031051777154,
        0.37066282772039344
      ],
      "gap_identities": [
        0.376930012516147,
        0.3706625566373272
      ],
      "log_admission": -14.815628967268001
    },
    {
      "q": 19,
      "T": 3,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9037274050639906,
      "levels": [
        0.8167360782629475,
        0.00033079121136558864,
        0.003381524802117062
      ],
      "gaps": [
        0.8164052870515819,
        0.8133545534608304
      ],
      "gap_identities": [
        0.8163908549947513,
        0.8133404261114089
      ],
      "log_admission": -48.26556694038086
    },
    {
      "q": 19,
      "T": 4,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.09307121798923645,
      "levels": [
        0.01334178882864694,
        0.013150790067763296,
        0.013155636680111988
      ],
      "gaps": [
        0.0001909987608836438,
        0.0001861521485349519
      ],
      "gap_identities": [
        0.00019099860397961632,
        0.000186142338918327
      ],
      "log_admission": -0.7070270663327068
    },
    {
      "q": 19,
      "T": 4,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.09821948537311949,
      "levels": [
        0.014128186257928095,
        0.013120371042188614,
        0.013145981952993139
      ],
      "gaps": [
        0.0010078152157394805,
        0.0009822043049349562
      ],
      "gap_identities": [
        0.0010078143865115661,
        0.0009821943403403313
      ],
      "log_admission": -0.7644706274274711
    },
    {
      "q": 19,
      "T": 4,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.12555067106892948,
      "levels": [
        0.01935927244108461,
        0.01291869421257945,
        0.013081731179460793
      ],
      "gaps": [
        0.00644057822850516,
        0.006277541261623817
      ],
      "gap_identities": [
        0.006440572718388685,
        0.006277530072280621
      ],
      "log_admission": -1.1001767603508679
    },
    {
      "q": 19,
      "T": 4,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.16286156985242878,
      "levels": [
        0.029246237583552576,
        0.012542758180490618,
        0.012960076220485771
      ],
      "gaps": [
        0.01670347940306196,
        0.016286161363066806
      ],
      "gap_identities": [
        0.01670346337362092,
        0.016286146303819513
      ],
      "log_admission": -1.6435354599011935
    },
    {
      "q": 19,
      "T": 4,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3330722399969384,
      "levels": [
        0.1118519249159237,
        0.009722663857422287,
        0.01193027893766402
      ],
      "gaps": [
        0.10212926105850141,
        0.09992164597825968
      ],
      "gap_identities": [
        0.10212902935341292,
        0.0999214789234784
      ],
      "log_admission": -5.509339983128752
    },
    {
      "q": 19,
      "T": 4,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6135741876270193,
      "levels": [
        0.37664212012060566,
        0.003843116602671559,
        0.008497618473213607
      ],
      "gaps": [
        0.3727990035179341,
        0.36814450164739204
      ],
      "gap_identities": [
        0.3727987244366511,
        0.3681442486535037
      ],
      "log_admission": -19.126495504631883
    },
    {
      "q": 19,
      "T": 4,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9028242958816936,
      "levels": [
        0.8150992294973063,
        0.0002548572398917888,
        0.002557447205319699
      ],
      "gaps": [
        0.8148443722574145,
        0.8125417822919866
      ],
      "gap_identities": [
        0.8148305121398073,
        0.8125282335559096
      ],
      "log_admission": -63.655849511979916
    },
    {
      "q": 19,
      "T": 5,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.08333074835495029,
      "levels": [
        0.010691373896512882,
        0.010521302442851392,
        0.010524704625912016
      ],
      "gaps": [
        0.0001700714536614894,
        0.00016666927060086587
      ],
      "gap_identities": [
        0.00017007126031859916,
        0.00016666136893876365
      ],
      "log_admission": -0.7087072879605216
    },
    {
      "q": 19,
      "T": 5,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.08849614948442805,
      "levels": [
        0.011402731345201781,
        0.01049966618651627,
        0.01051776226565259
      ],
      "gaps": [
        0.0009030651586855107,
        0.0008849690795491912
      ],
      "gap_identities": [
        0.0009030641246120268,
        0.000884960815194529
      ],
      "log_admission": -0.7733648601075456
    },
    {
      "q": 19,
      "T": 5,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.1160933902595169,
      "levels": [
        0.016274868708375873,
        0.01035194236490846,
        0.010470192909244338
      ],
      "gaps": [
        0.005922926343467413,
        0.005804675799131536
      ],
      "gap_identities": [
        0.005922919347505098,
        0.005804664859640775
      ],
      "log_admission": -1.1578332149805397
    },
    {
      "q": 19,
      "T": 5,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.15402012938752055,
      "levels": [
        0.02577924757121147,
        0.010067492743542607,
        0.010377230905051311
      ],
      "gaps": [
        0.015711754827668862,
        0.015402016666160158
      ],
      "gap_identities": [
        0.015711734535520598,
        0.015401998944638234
      ],
      "log_admission": -1.7953581010302826
    },
    {
      "q": 19,
      "T": 5,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3272773479105228,
      "levels": [
        0.10774806671618053,
        0.007853123436678988,
        0.009564882661523373
      ],
      "gaps": [
        0.09989494327950155,
        0.09818318405465716
      ],
      "gap_identities": [
        0.09989467618680364,
        0.0981829831449706
      ],
      "log_admission": -6.496296349599955
    },
    {
      "q": 19,
      "T": 5,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6109838501869256,
      "levels": [
        0.3734135763858449,
        0.003122918963755786,
        0.006823274975101466
      ],
      "gaps": [
        0.3702906574220891,
        0.3665903014107434
      ],
      "gap_identities": [
        0.37029035924306497,
        0.36659002901898047
      ],
      "log_admission": -23.40726559139785
    },
    {
      "q": 19,
      "T": 5,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9022735036429184,
      "levels": [
        0.8141024045797827,
        0.0002072453503733085,
        0.002056317933541379
      ],
      "gaps": [
        0.8138951592294094,
        0.8120460866462413
      ],
      "gap_identities": [
        0.8138807142989453,
        0.8120319688157255
      ],
      "log_admission": -79.0143677530181
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.05923022129452466,
      "levels": [
        0.005381053858081575,
        0.005261425804024398,
        0.005262589521698327
      ],
      "gaps": [
        0.00011962805405717637,
        0.00011846433638324806
      ],
      "gap_identities": [
        0.00011962791350023448,
        0.00011846036791750205
      ],
      "log_admission": -0.7153050635646613
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.06444947804522108,
      "levels": [
        0.005904565081949842,
        0.005253718778291674,
        0.005260066477296806
      ],
      "gaps": [
        0.0006508463036581681,
        0.0006444986046530363
      ],
      "gap_identities": [
        0.0006508455380572663,
        0.0006444943733478261
      ],
      "log_admission": -0.8088314674574774
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.09296962497063282,
      "levels": [
        0.00988933826363869,
        0.0051952213092053175,
        0.005240853721963964
      ],
      "gaps": [
        0.0046941169544333725,
        0.004648484541674726
      ],
      "gap_identities": [
        0.0046941112718546585,
        0.00464847815883222
      ],
      "log_admission": -1.402397553409454
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.1329346399880278,
      "levels": [
        0.01849276625833073,
        0.005070356809902689,
        0.0051993001247363614
      ],
      "gaps": [
        0.013422409448428041,
        0.013293466133594369
      ],
      "gap_identities": [
        0.013422391737306735,
        0.01329345376742712
      ],
      "log_admission": -2.4731233942471254
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.3146479169633115,
      "levels": [
        0.09919866514576836,
        0.004003041933292462,
        0.004804299763636664
      ],
      "gaps": [
        0.0951956232124759,
        0.0943943653821317
      ],
      "gap_identities": [
        0.09519536743788333,
        0.09439417775959554
      ],
      "log_admission": -11.265934041563108
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6056250350210075,
      "levels": [
        0.3668121537460159,
        0.0016114638579658139,
        0.003437137064068288
      ],
      "gaps": [
        0.3652006898880501,
        0.3633750166819476
      ],
      "gap_identities": [
        0.36520039905399443,
        0.36337475077094233
      ],
      "log_admission": -44.61027730204746
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9011511349936853,
      "levels": [
        0.8120746617252823,
        0.00010711664878086206,
        0.0010386738246427219
      ],
      "gaps": [
        0.8119675450765015,
        0.8110359879006396
      ],
      "gap_identities": [
        0.8119532049888346,
        0.811022029953725
      ],
      "log_admission": -155.5979759231848
    },
    {
      "q": 19,
      "T": 20,
      "beta": 0.002,
      "grid_M": 1500,
      "mean": 0.04223519034022731,
      "levels": [
        0.0027158493376751996,
        0.0026309698858822846,
        0.0026313770078626704
      ],
      "gaps": [
        8.487945179291509e-05,
        8.447232981252922e-05
      ],
      "gap_identities": [
        8.487934216836757e-05,
        8.447032434073031e-05
      ],
      "log_admission": -0.7246829145378169
    },
    {
      "q": 19,
      "T": 20,
      "beta": 0.01,
      "grid_M": 1500,
      "mean": 0.04751737947099799,
      "levels": [
        0.0031056191476933233,
        0.0026281445336405877,
        0.0026304434297587096
      ],
      "gaps": [
        0.0004774746140527356,
        0.00047517571793461366
      ],
      "gap_identities": [
        0.0004774739967185133,
        0.00047517347714861935
      ],
      "log_admission": -0.8607219352366905
    },
    {
      "q": 19,
      "T": 20,
      "beta": 0.05,
      "grid_M": 1500,
      "mean": 0.07715281211456763,
      "levels": [
        0.006479999966566062,
        0.0026037495552225036,
        0.0026223576624561287
      ],
      "gaps": [
        0.003876250411343558,
        0.003857642304109933
      ],
      "gap_identities": [
        0.003876245264866572,
        0.003857637898843368
      ],
      "log_admission": -1.8008617598992243
    },
    {
      "q": 19,
      "T": 20,
      "beta": 0.1,
      "grid_M": 1500,
      "mean": 0.11928835433319054,
      "levels": [
        0.014531867828418267,
        0.002546151910707996,
        0.0026030312385225828
      ],
      "gaps": [
        0.01198571591771027,
        0.011928836589895684
      ],
      "gap_identities": [
        0.011985698678772328,
        0.011928825796022646
      ],
      "log_admission": -3.6663293489035533
    },
    {
      "q": 19,
      "T": 20,
      "beta": 0.3,
      "grid_M": 1500,
      "mean": 0.307647053480023,
      "levels": [
        0.09470214575874714,
        0.0020213399456410356,
        0.00240803443131687
      ],
      "gaps": [
        0.0926808058131061,
        0.09229411132743026
      ],
      "gap_identities": [
        0.0926805439452778,
        0.09229391821223497
      ],
      "log_admission": -20.512626774496027
    },
    {
      "q": 19,
      "T": 20,
      "beta": 0.6,
      "grid_M": 6000,
      "mean": 0.6028482690451801,
      "levels": [
        0.36343399228220447,
        0.000818638052292536,
        0.0017250330131228816
      ],
      "gaps": [
        0.3626153542299119,
        0.3617089592690816
      ],
      "gap_identities": [
        0.36261505963508534,
        0.3617086891774169
      ],
      "log_admission": -86.68082750081862
    },
    {
      "q": 19,
      "T": 20,
      "beta": 0.9,
      "grid_M": 6000,
      "mean": 0.9005792457995722,
      "levels": [
        0.8110433094655674,
        5.446711753924983e-05,
        0.000522005042503297
      ],
      "gaps": [
        0.8109888423480281,
        0.810521304423064
      ],
      "gap_identities": [
        0.8109743064299498,
        0.8105071942038725
      ],
      "log_admission": -308.4209499206255
    }
  ],
  "independent_circle_quadrature": [
    {
      "beta": 0.002,
      "quadrature_levels": [
        0.25175513529192967,
        0.2463670879575569,
        0.2509388883752567
      ],
      "quadrature_gap_identities": [
        0.005388047318115447,
        0.0008162469085409697
      ],
      "convolution": {
        "q": 2,
        "T": 2,
        "beta": 0.002,
        "grid_M": 12000,
        "mean": 0.4081237055410679,
        "levels": [
          0.2517552345476718,
          0.24636623236684196,
          0.2509392665427431
        ],
        "gaps": [
          0.005389002180829827,
          0.0008159680049286688
        ],
        "gap_identities": [
          0.005387964812800726,
          0.0008162487076749861
        ],
        "log_admission": -0.7001441879800071
      }
    },
    {
      "beta": 0.05,
      "quadrature_levels": [
        0.2805188898796991,
        0.20365616132407893,
        0.257912474398111
      ],
      "quadrature_gap_identities": [
        0.07686272855561,
        0.022606415481588562
      ],
      "convolution": {
        "q": 2,
        "T": 2,
        "beta": 0.05,
        "grid_M": 12000,
        "mean": 0.45212826574028026,
        "levels": [
          0.28051879565388915,
          0.20365588551523128,
          0.2579126594154398
        ],
        "gaps": [
          0.07686291013865787,
          0.02260613623844937
        ],
        "gap_identities": [
          0.0768627424935109,
          0.022606425939417595
        ],
        "log_admission": -0.8086462119568623
      }
    },
    {
      "beta": 0.3,
      "quadrature_levels": [
        0.4259491374987144,
        0.09447042483097606,
        0.23979021883515478
      ],
      "quadrature_gap_identities": [
        0.3314787126677362,
        0.1861589186635605
      ],
      "convolution": {
        "q": 2,
        "T": 2,
        "beta": 0.3,
        "grid_M": 12000,
        "mean": 0.6205296253192358,
        "levels": [
          0.42594896321866776,
          0.09447026943108311,
          0.23979038367512456
        ],
        "gaps": [
          0.33147869378758466,
          0.1861585795435432
        ],
        "gap_identities": [
          0.3314787703432738,
          0.18615896190438042
        ],
        "log_admission": -1.2699795700176482
      }
    },
    {
      "beta": 0.8,
      "quadrature_levels": [
        0.8100847521832302,
        0.006855181328844773,
        0.09153003324396253
      ],
      "quadrature_gap_identities": [
        0.803229570856086,
        0.718554718938419
      ],
      "convolution": {
        "q": 2,
        "T": 2,
        "beta": 0.8,
        "grid_M": 12000,
        "mean": 0.8981931690216709,
        "levels": [
          0.8100843140677169,
          0.006855108446979674,
          0.09153028874265173
        ],
        "gaps": [
          0.8032292056207372,
          0.7185540253250651
        ],
        "gap_identities": [
          0.8032302526197985,
          0.7185551271565843
        ],
        "log_admission": -2.700945321920765
      }
    }
  ],
  "fixed_margin_corrections": [
    {
      "finite": {
        "q": 5,
        "T": 100,
        "beta": 0.2,
        "grid_M": 1000,
        "mean": 0.20892949226314025,
        "levels": [
          0.04372537187574097,
          0.001823086546706654,
          0.001939472650000751
        ],
        "gaps": [
          0.04190228532903432,
          0.04178589922574022
        ],
        "gap_identities": [
          0.04190224638062973,
          0.04178587705684682
        ],
        "log_admission": -12.592394466401295
      },
      "mean_correction_ratio": 0.9195621947160557,
      "second_moment_correction_ratio": 0.9591002033594649,
      "admission_prefactor_ratio": 0.9576224727314144
    },
    {
      "finite": {
        "q": 5,
        "T": 300,
        "beta": 0.2,
        "grid_M": 1000,
        "mean": 0.203138312301065,
        "levels": [
          0.04127472602657592,
          0.0006095294530392915,
          0.00064706330626223
        ],
        "gaps": [
          0.04066519657353663,
          0.04062766272031369
        ],
        "gap_identities": [
          0.040665158312882754,
          0.040627641510600505
        ],
        "log_admission": -33.407668235120155
      },
      "mean_correction_ratio": 0.9695534512698595,
      "second_moment_correction_ratio": 0.9845379458178714,
      "admission_prefactor_ratio": 0.9846865143181175
    },
    {
      "finite": {
        "q": 5,
        "T": 1000,
        "beta": 0.2,
        "grid_M": 1000,
        "mean": 0.20096171398921264,
        "levels": [
          0.04038652625029008,
          0.00018306304020559433,
          0.0001941833741460803
        ],
        "gaps": [
          0.040203463210084486,
          0.040192342876144
        ],
        "gap_identities": [
          0.04020342522419178,
          0.04019232202179177
        ],
        "log_admission": -105.02736867983823
      },
      "mean_correction_ratio": 0.9903763848477743,
      "second_moment_correction_ratio": 0.9951151660080768,
      "admission_prefactor_ratio": 0.9952957766621073
    },
    {
      "finite": {
        "q": 19,
        "T": 100,
        "beta": 0.1,
        "grid_M": 1000,
        "mean": 0.10477427594582829,
        "levels": [
          0.010998743301746643,
          0.0005114545274123071,
          0.0005213151436024639
        ],
        "gaps": [
          0.010487288774334337,
          0.010477428158144179
        ],
        "gap_identities": [
          0.010487252604470938,
          0.01047740782512865
        ],
        "log_admission": -11.976415718524
      },
      "mean_correction_ratio": 0.9154076885077801,
      "second_moment_correction_ratio": 0.9574826713392951,
      "admission_prefactor_ratio": 0.9545650970432905
    },
    {
      "finite": {
        "q": 19,
        "T": 300,
        "beta": 0.1,
        "grid_M": 1000,
        "mean": 0.1016824756715781,
        "levels": [
          0.010342069419165366,
          0.00017063866476560812,
          0.00017382166107702182
        ],
        "gaps": [
          0.010171430754399758,
          0.010168247758088344
        ],
        "gap_identities": [
          0.010171395314104983,
          0.010168228263776398
        ],
        "log_admission": -31.58238504455713
      },
      "mean_correction_ratio": 0.9677809889700494,
      "second_moment_correction_ratio": 0.9838129797911372,
      "admission_prefactor_ratio": 0.9835399462098598
    },
    {
      "finite": {
        "q": 19,
        "T": 1000,
        "beta": 0.1,
        "grid_M": 1000,
        "mean": 0.1005162193841716,
        "levels": [
          0.01010377413657276,
          5.120890526744293e-05,
          5.2152140527847325e-05
        ],
        "gaps": [
          0.010052565231305316,
          0.010051621996044912
        ],
        "gap_identities": [
          0.010052530080773905,
          0.010051602815836442
        ],
        "log_admission": -98.97573644226887
      },
      "mean_correction_ratio": 0.9897860923609592,
      "second_moment_correction_ratio": 0.994869625937362,
      "admission_prefactor_ratio": 0.9950299499536381
    },
    {
      "finite": {
        "q": 19,
        "T": 100,
        "beta": 0.2,
        "grid_M": 1000,
        "mean": 0.20247403673586384,
        "levels": [
          0.04100170587761969,
          0.00047050769031659485,
          0.0005068989071005763
        ],
        "gaps": [
          0.040531198187303094,
          0.04049480697051912
        ],
        "gap_identities": [
          0.04053101473849695,
          0.04049468912071582
        ],
        "log_admission": -41.78600079230154
      },
      "mean_correction_ratio": 0.9756635822314196,
      "second_moment_correction_ratio": 0.9875843098177035,
      "admission_prefactor_ratio": 0.9879763598179334
    },
    {
      "finite": {
        "q": 19,
        "T": 300,
        "beta": 0.2,
        "grid_M": 1000,
        "mean": 0.20083811368423476,
        "levels": [
          0.04033664418832747,
          0.00015701290108410744,
          0.00016902157377546748
        ],
        "gaps": [
          0.04017963128724336,
          0.040167622614552
        ],
        "gap_identities": [
          0.040179447923691027,
          0.04016750494035222
        ],
        "log_admission": -119.74254883593595
      },
      "mean_correction_ratio": 0.9915580326160447,
      "second_moment_correction_ratio": 0.9956950212976896,
      "admission_prefactor_ratio": 0.9960659799296768
    },
    {
      "finite": {
        "q": 19,
        "T": 1000,
        "beta": 0.2,
        "grid_M": 1000,
        "mean": 0.20025292294098204,
        "levels": [
          0.0401012969443115,
          4.712276165096169e-05,
          5.0712392453687656e-05
        ],
        "gaps": [
          0.04005417418266054,
          0.04005058455185781
        ],
        "gap_identities": [
          0.04005399086642396,
          0.040050466951566464
        ],
        "log_admission": -391.29508239283837
      },
      "mean_correction_ratio": 0.9974294199025855,
      "second_moment_correction_ratio": 0.9986890869825541,
      "admission_prefactor_ratio": 0.9993994500498351
    }
  ],
  "status": "all checks passed"
}

==> anc/margin_validation_results.json <==
{
  "seed": 314159,
  "triangle_quadrature": [
    {
      "beta": 0,
      "probability": 0.5,
      "mean": 0.33333333333333337,
      "u": 0.16666666666666666,
      "A": 0.3333333333333333,
      "three_levels": [
        0.16666666666666666,
        0.16666666666666666,
        0.16666666666666669
      ],
      "quadrature_error": 8.326672684688674e-17
    },
    {
      "beta": 0.01,
      "probability": 0.49004999999999993,
      "mean": 0.34,
      "u": 0.17005,
      "A": 0.33340000000000003,
      "three_levels": [
        0.17005,
        0.16335000000000002,
        0.16665
      ],
      "quadrature_error": 1.1102230246251565e-16
    },
    {
      "beta": 0.1,
      "probability": 0.40499999999999997,
      "mean": 0.4,
      "u": 0.20500000000000002,
      "A": 0.34,
      "three_levels": [
        0.20500000000000002,
        0.135,
        0.16499999999999998
      ],
      "quadrature_error": 5.551115123125783e-17
    },
    {
      "beta": 0.3,
      "probability": 0.24499999999999997,
      "mean": 0.5333333333333333,
      "u": 0.3116666666666667,
      "A": 0.3933333333333334,
      "three_levels": [
        0.3116666666666667,
        0.08166666666666672,
        0.15166666666666664
      ],
      "quadrature_error": 1.1102230246251565e-16
    },
    {
      "beta": 0.6,
      "probability": 0.08000000000000002,
      "mean": 0.7333333333333335,
      "u": 0.5466666666666665,
      "A": 0.5733333333333334,
      "three_levels": [
        0.5466666666666665,
        0.02666666666666684,
        0.10666666666666666
      ],
      "quadrature_error": 1.1102230246251565e-16
    },
    {
      "beta": 0.9,
      "probability": 0.0049999999999999975,
      "mean": 0.9333333333333333,
      "u": 0.8716666666666668,
      "A": 0.8733333333333333,
      "three_levels": [
        0.8716666666666668,
        0.0016666666666664831,
        0.031666666666666676
      ],
      "quadrature_error": 1.1102230246251565e-16
    }
  ],
  "full_spectrum_mc": [
    {
      "beta": 0.1,
      "samples": 120000,
      "operator_error": 0.001976145490906735,
      "mean_error": 0.002427054382406634
    },
    {
      "beta": 0.4,
      "samples": 120000,
      "operator_error": 0.0016001068007432371,
      "mean_error": 0.002145965268886822
    },
    {
      "beta": 0.8,
      "samples": 120000,
      "operator_error": 0.0005968333530378077,
      "mean_error": 0.0004429665036031673
    }
  ],
  "tilt_integrals": [
    {
      "q": 2,
      "beta": 0.03,
      "kappa": 0.060027020267329284,
      "A_tilt": 0.5002250675379942,
      "longitudinal_coefficient": 0.4993250675379942,
      "transverse_coefficient": 0.49977493246200666
    },
    {
      "q": 2,
      "beta": 0.1,
      "kappa": 0.20100841330272082,
      "A_tilt": 0.5025083858087127,
      "longitudinal_coefficient": 0.4925083858087127,
      "transverse_coefficient": 0.4974916141912873
    },
    {
      "q": 2,
      "beta": 0.3,
      "kappa": 0.6292153761056901,
      "A_tilt": 0.5232157200977103,
      "longitudinal_coefficient": 0.43321572009771037,
      "transverse_coefficient": 0.47678427990228994
    },
    {
      "q": 2,
      "beta": 0.6,
      "kappa": 1.5157392662894196,
      "A_tilt": 0.604153555070972,
      "longitudinal_coefficient": 0.24415355507097203,
      "transverse_coefficient": 0.395846444929028
    },
    {
      "q": 3,
      "beta": 0.03,
      "kappa": 0.09004864127907439,
      "A_tilt": 0.33369344447906973,
      "longitudinal_coefficient": 0.3327934444790697,
      "transverse_coefficient": 0.3331532777604656
    },
    {
      "q": 3,
      "beta": 0.1,
      "kappa": 0.3018171492063392,
      "A_tilt": 0.33734713045324854,
      "longitudinal_coefficient": 0.32734713045324854,
      "transverse_coefficient": 0.3313264347733746
    },
    {
      "q": 3,
      "beta": 0.3,
      "kappa": 0.9531494728574,
      "A_tilt": 0.3705079663934701,
      "longitudinal_coefficient": 0.2805079663934701,
      "transverse_coefficient": 0.31474601680326664
    },
    {
      "q": 3,
      "beta": 0.6,
      "kappa": 2.4005037748612614,
      "A_tilt": 0.5001049310704144,
      "longitudinal_coefficient": 0.14010493107041444,
      "transverse_coefficient": 0.24994753446479265
    },
    {
      "q": 5,
      "beta": 0.03,
      "kappa": 0.15009651819887163,
      "A_tilt": 0.20051443271318836,
      "longitudinal_coefficient": 0.19961443271318835,
      "transverse_coefficient": 0.1998713918217027
    },
    {
      "q": 5,
      "beta": 0.1,
      "kappa": 0.5036086765890407,
      "A_tilt": 0.20573250900039583,
      "longitudinal_coefficient": 0.19573250900039582,
      "transverse_coefficient": 0.19856687274989684
    },
    {
      "q": 5,
      "beta": 0.3,
      "kappa": 1.6063386910042345,
      "A_tilt": 0.25295953666553256,
      "longitudinal_coefficient": 0.16295953666553256,
      "transverse_coefficient": 0.1867601158336347
    },
    {
      "q": 5,
      "beta": 0.6,
      "kappa": 4.2347531509390315,
      "A_tilt": 0.43326094474531185,
      "longitudinal_coefficient": 0.07326094474531186,
      "transverse_coefficient": 0.141684763813672
    },
    {
      "q": 19,
      "beta": 0.03,
      "kappa": 0.5704645869317553,
      "A_tilt": 0.053403116739650244,
      "longitudinal_coefficient": 0.052503116739650246,
      "transverse_coefficient": 0.05258871573668586
    },
    {
      "q": 19,
      "beta": 0.1,
      "kappa": 1.9173749043722952,
      "A_tilt": 0.06121646012176549,
      "longitudinal_coefficient": 0.051216460121765485,
      "transverse_coefficient": 0.05215464110433725
    },
    {
      "q": 19,
      "beta": 0.3,
      "kappa": 6.212893147300087,
      "A_tilt": 0.1308397115526348,
      "longitudinal_coefficient": 0.0408397115526348,
      "transverse_coefficient": 0.04828668269152027
    },
    {
      "q": 19,
      "beta": 0.6,
      "kappa": 17.32536328444793,
      "A_tilt": 0.37663644780859584,
      "longitudinal_coefficient": 0.016636447808595856,
      "transverse_coefficient": 0.03463130845507802
    },
    {
      "q": 40,
      "beta": 0.03,
      "kappa": 1.2010295340616814,
      "A_tilt": 0.0258357793723349,
      "longitudinal_coefficient": 0.024935779372334897,
      "transverse_coefficient": 0.0249785697596836
    },
    {
      "q": 40,
      "beta": 0.1,
      "kappa": 4.038494964255502,
      "A_tilt": 0.03429370730439929,
      "longitudinal_coefficient": 0.024293707304399288,
      "transverse_coefficient": 0.02476169981270115
    },
    {
      "q": 40,
      "beta": 0.3,
      "kappa": 13.134100133754202,
      "A_tilt": 0.10918906656334972,
      "longitudinal_coefficient": 0.01918906656334972,
      "transverse_coefficient": 0.022841305985555106
    },
    {
      "q": 40,
      "beta": 0.6,
      "kappa": 37.007865472794386,
      "A_tilt": 0.3677019816988988,
      "longitudinal_coefficient": 0.007701981698898797,
      "transverse_coefficient": 0.0162127697000271
    }
  ],
  "margin_history_mc": [
    {
      "q": 19,
      "T": 2,
      "beta": 0.15,
      "samples": 40000,
      "effective_sample_size": 17076.487924956455,
      "mean": 0.2363673940640999,
      "u": 0.06099074646760711,
      "A": 0.08413074514831777,
      "levels": [
        0.06099074646760711,
        0.023139998680710656,
        0.025440812634768953
      ],
      "limiting_coefficients": [
        0.0225,
        0.0494851734031359,
        0.051556379255381306
      ]
    },
    {
      "q": 19,
      "T": 8,
      "beta": 0.15,
      "samples": 40000,
      "effective_sample_size": 12875.998889311368,
      "mean": 0.18081953100084158,
      "u": 0.0334596457188729,
      "A": 0.07605932833328165,
      "levels": [
        0.0334596457188729,
        0.006085668944915535,
        0.006416254664352211
      ],
      "limiting_coefficients": [
        0.0225,
        0.0494851734031359,
        0.051556379255381306
      ]
    },
    {
      "q": 19,
      "T": 32,
      "beta": 0.15,
      "samples": 40000,
      "effective_sample_size": 7796.017497056975,
      "mean": 0.1596042775031342,
      "u": 0.025556914629505514,
      "A": 0.07326009259460516,
      "levels": [
        0.025556914629505514,
        0.001538812192422569,
        0.0016089234503565881
      ],
      "limiting_coefficients": [
        0.0225,
        0.0494851734031359,
        0.051556379255381306
      ]
    },
    {
      "q": 19,
      "T": 128,
      "beta": 0.15,
      "samples": 40000,
      "effective_sample_size": 4237.861952078162,
      "mean": 0.1525982147728741,
      "u": 0.023292735757221256,
      "A": 0.07241641332884763,
      "levels": [
        0.023292735757221256,
        0.0003868006108002077,
        0.000402597042826021
      ],
      "limiting_coefficients": [
        0.0225,
        0.0494851734031359,
        0.051556379255381306
      ]
    },
    {
      "q": 19,
      "T": 512,
      "beta": 0.15,
      "samples": 40000,
      "effective_sample_size": 2108.493148842825,
      "mean": 0.1506627945883294,
      "u": 0.022699720302847465,
      "A": 0.07210745177275008,
      "levels": [
        0.022699720302847465,
        9.668831990196206e-05,
        0.0001006827851809082
      ],
      "limiting_coefficients": [
        0.0225,
        0.0494851734031359,
        0.051556379255381306
      ]
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.3,
      "samples": 40000,
      "effective_sample_size": 13402.561599037661,
      "mean": 0.3584778942858262,
      "u": 0.131117227850482,
      "A": 0.14993974948304625,
      "levels": [
        0.131117227850482,
        0.01882252163256426,
        0.02361278473658205
      ],
      "limiting_coefficients": [
        0.09,
        0.0408397115526348,
        0.04828668269152027
      ]
    },
    {
      "q": 19,
      "T": 8,
      "beta": 0.3,
      "samples": 40000,
      "effective_sample_size": 8243.881376406947,
      "mean": 0.31788951041810554,
      "u": 0.10133834556761115,
      "A": 0.13607192438381185,
      "levels": [
        0.10133834556761115,
        0.004961939830885815,
        0.005999500525112418
      ],
      "limiting_coefficients": [
        0.09,
        0.0408397115526348,
        0.04828668269152027
      ]
    },
    {
      "q": 19,
      "T": 32,
      "beta": 0.3,
      "samples": 40000,
      "effective_sample_size": 4341.534276051769,
      "mean": 0.30492447399061595,
      "u": 0.0930016109766573,
      "A": 0.13222069323393357,
      "levels": [
        0.0930016109766573,
        0.0012651316857185894,
        0.0015065612964688653
      ],
      "limiting_coefficients": [
        0.09,
        0.0408397115526348,
        0.04828668269152027
      ]
    },
    {
      "q": 19,
      "T": 128,
      "beta": 0.3,
      "samples": 40000,
      "effective_sample_size": 2192.8535466789926,
      "mean": 0.301220762283345,
      "u": 0.09073550032179956,
      "A": 0.13117987781498733,
      "levels": [
        0.09073550032179956,
        0.0003184596653006911,
        0.00037709206692057844
      ],
      "limiting_coefficients": [
        0.09,
        0.0408397115526348,
        0.04828668269152027
      ]
    },
    {
      "q": 19,
      "T": 512,
      "beta": 0.3,
      "samples": 40000,
      "effective_sample_size": 1116.8828795568793,
      "mean": 0.30030708266659706,
      "u": 0.09018444068701986,
      "A": 0.1309399581978612,
      "levels": [
        0.09018444068701986,
        7.975639434606915e-05,
        9.429904967471124e-05
      ],
      "limiting_coefficients": [
        0.09,
        0.0408397115526348,
        0.04828668269152027
      ]
    }
  ],
  "heterogeneous_ic_bound": [
    {
      "K": 3,
      "mean_ic": 0.24979681796491301,
      "bound": 3.0002587547620503,
      "individual_floor_bound": 3.0007762123475046
    },
    {
      "K": 3,
      "mean_ic": 0.5996280975409269,
      "bound": 3.000717249261075,
      "individual_floor_bound": 3.002152546199779
    },
    {
      "K": 3,
      "mean_ic": 0.899986722046501,
      "bound": 3.0084197361046248,
      "individual_floor_bound": 3.025378169123529
    },
    {
      "K": 7,
      "mean_ic": 0.250052996877398,
      "bound": 7.008495985225286,
      "individual_floor_bound": 7.0150291640773395
    },
    {
      "K": 7,
      "mean_ic": 0.6000279099391953,
      "bound": 7.024532658326493,
      "individual_floor_bound": 7.051355257939126
    },
    {
      "K": 7,
      "mean_ic": 0.9000724233211616,
      "bound": 7.122063081846711,
      "individual_floor_bound": 7.298369280499936
    },
    {
      "K": 15,
      "mean_ic": 0.24994072680958268,
      "bound": 15.045877352169516,
      "individual_floor_bound": 15.082188005494848
    },
    {
      "K": 15,
      "mean_ic": 0.5999320410439101,
      "bound": 15.189257263778034,
      "individual_floor_bound": 15.339020076365953
    },
    {
      "K": 15,
      "mean_ic": 0.8999795823276505,
      "bound": 15.990846446558011,
      "individual_floor_bound": 16.85969189432597
    }
  ],
  "85_degree_bound": 320.9429303558018,
  "orthogonal_code_rate": 0.020131243348847083,
  "status": "all checks passed"
}

==> anc/small_margin_validation_results.json <==
{
  "small_beta_expansions": [
    {
      "q": 2,
      "beta": 0.005,
      "actual": [
        0.010000125002604226,
        0.4999812500520841,
        0.49999374994791596,
        2.5000156251914115e-05
      ],
      "expansion_errors": [
        2.604225862734566e-12,
        5.2084114798844894e-11,
        5.208405928769366e-11,
        1.914114889809901e-15
      ]
    },
    {
      "q": 2,
      "beta": 0.01,
      "actual": [
        0.02000100008334125,
        0.4999250008333854,
        0.49997499916661464,
        0.0001000025001389277
      ],
      "expansion_errors": [
        8.334124709796775e-11,
        8.333854162323462e-10,
        8.33385360721195e-10,
        1.389277012658549e-13
      ]
    },
    {
      "q": 2,
      "beta": 0.02,
      "actual": [
        0.040008002667677775,
        0.49970001333666764,
        0.4998999866633652,
        0.0004000400088914481
      ],
      "expansion_errors": [
        2.667677773127153e-09,
        1.3336667659125112e-08,
        1.3336634796523583e-08,
        8.891448124645485e-12
      ]
    },
    {
      "q": 3,
      "beta": 0.005,
      "actual": [
        0.01500022500530371,
        0.3333183334190491,
        0.33332833329047556,
        3.750028125479252e-05
      ],
      "expansion_errors": [
        5.3037105957054465e-12,
        8.571576781690737e-11,
        4.2857772886151224e-11,
        4.792519191828409e-15
      ]
    },
    {
      "q": 3,
      "beta": 0.01,
      "actual": [
        0.030001800169731863,
        0.3332733347048442,
        0.33331333264757806,
        0.00015000450028301905
      ],
      "expansion_errors": [
        1.6973186398039353e-10,
        1.3715109048462182e-09,
        6.857552303785042e-10,
        2.830190780084979e-13
      ]
    },
    {
      "q": 3,
      "beta": 0.02,
      "actual": [
        0.06001440543309971,
        0.33309335528145806,
        0.333253322359325,
        0.0006000720181084888
      ],
      "expansion_errors": [
        5.433099713181289e-09,
        2.194812476208341e-08,
        1.0974008313180406e-08,
        1.8108488775321618e-11
      ]
    },
    {
      "q": 5,
      "beta": 0.005,
      "actual": [
        0.02500044644008676,
        0.19998928582766573,
        0.19999642854308358,
        6.250055804521642e-05
      ],
      "expansion_errors": [
        1.1515330355926778e-11,
        1.1337999983318525e-10,
        2.834499301940241e-11,
        9.50212402251599e-15
      ]
    },
    {
      "q": 5,
      "beta": 0.01,
      "actual": [
        0.05000357179709159,
        0.1999571446712843,
        0.1999857138321795,
        0.0002500089291856623
      ],
      "expansion_errors": [
        3.6852015883326317e-10,
        1.814141448175377e-09,
        4.5353479305454414e-10,
        6.142337072995163e-13
      ]
    },
    {
      "q": 5,
      "beta": 0.02,
      "actual": [
        0.10002858322503512,
        0.1998286004587927,
        0.19994284988527566,
        0.001000142896459987
      ],
      "expansion_errors": [
        1.1796463680879832e-08,
        2.90302212546667e-08,
        7.2575814802355865e-09,
        3.931712984697744e-11
      ]
    },
    {
      "q": 19,
      "beta": 0.005,
      "actual": [
        0.09500214886658168,
        0.052628007603091054,
        0.0526303884664952,
        0.00023750268605931993
      ],
      "expansion_errors": [
        5.705787231580217e-11,
        8.429406478382973e-11,
        4.682747245521313e-12,
        4.7415169663819756e-14
      ]
    },
    {
      "q": 19,
      "beta": 0.01,
      "actual": [
        0.19001719230219372,
        0.05261729458176193,
        0.05262681696767999,
        0.0009500429792335254
      ],
      "expansion_errors": [
        1.826003237503926e-09,
        1.348679230794847e-09,
        7.492652331908545e-11,
        3.0430492110530838e-12
      ]
    },
    {
      "q": 19,
      "beta": 0.02,
      "actual": [
        0.38013758225919797,
        0.05257445766745228,
        0.05261253012958592,
        0.003800687813859675
      ],
      "expansion_errors": [
        5.84496741562468e-08,
        2.157722672063711e-08,
        1.1987348752517946e-09,
        1.9481205580998417e-10
      ]
    },
    {
      "q": 40,
      "beta": 0.005,
      "actual": [
        0.2000047620284508,
        0.024998214335960948,
        0.024999404760616385,
        0.000500005952484021
      ],
      "expansion_errors": [
        1.236888924616153e-10,
        5.024666099862074e-11,
        1.2883791256079746e-12,
        1.0306859532516199e-13
      ]
    },
    {
      "q": 40,
      "beta": 0.01,
      "actual": [
        0.4000380991964301,
        0.024992857946768487,
        0.024997619027006014,
        0.002000095244692497
      ],
      "expansion_errors": [
        3.958334826581478e-09,
        8.039113437441348e-10,
        2.0613035583982864e-11,
        6.597258763590963e-12
      ]
    },
    {
      "q": 40,
      "beta": 0.02,
      "actual": [
        0.8003048886089058,
        0.024971441431773024,
        0.024990475860723664,
        0.008001524231829314
      ],
      "expansion_errors": [
        1.2670414384352569e-07,
        1.286034445255324e-08,
        3.297525273671109e-10,
        4.223055048019342e-10
      ]
    }
  ],
  "independent_quadrature": {
    "acceptance": 0.27361279999999993,
    "fft": {
      "q": 5,
      "T": 2,
      "beta": 0.2,
      "grid_M": 4000,
      "acceptance": 0.27361278820000007,
      "mean": 0.3895637155205997,
      "levels": [
        0.17221555767618937,
        0.07336184023078743,
        0.09430282526162789
      ],
      "target_ratio": 1.8261972236611708,
      "gap": 0.07791273241456148,
      "rate": 0.10146918666796492
    }
  },
  "rare_acceptance_refinement": [
    {
      "q": 19,
      "T": 100,
      "beta": 0.1,
      "grid_M": 500,
      "acceptance": 6.290746736666755e-06,
      "mean": 0.10477425915034323,
      "levels": [
        0.010998739770169833,
        0.0005114536508074551,
        0.0005213151937777179
      ],
      "target_ratio": 21.09806102229116,
      "gap": 0.010477424576392115,
      "rate": 0.09543282797046548
    },
    {
      "q": 19,
      "T": 100,
      "beta": 0.1,
      "grid_M": 1000,
      "acceptance": 6.2907406904402485e-06,
      "mean": 0.10477426875894305,
      "levels": [
        0.010998741734071903,
        0.0005114536480454321,
        0.0005213151928385723
      ],
      "target_ratio": 21.098064827505834,
      "gap": 0.01047742654123333,
      "rate": 0.09543282797046548
    },
    {
      "q": 19,
      "T": 100,
      "beta": 0.1,
      "grid_M": 2000,
      "acceptance": 6.290739178883303e-06,
      "mean": 0.10477427116109692,
      "levels": [
        0.01099874222504821,
        0.0005114536473549256,
        0.0005213151926037856
      ],
      "target_ratio": 21.09806577881103,
      "gap": 0.010477427032444425,
      "rate": 0.09543282797046548
    },
    {
      "q": 19,
      "T": 100,
      "beta": 0.1,
      "grid_M": 4000,
      "acceptance": 6.290738800994091e-06,
      "mean": 0.10477427176163559,
      "levels": [
        0.01099874234779233,
        0.0005114536471822979,
        0.000521315192545089
      ],
      "target_ratio": 21.09806601663741,
      "gap": 0.010477427155247241,
      "rate": 0.09543282797046548
    }
  ],
  "rare_gaussian_reference": 6.535922683381476e-06,
  "rare_exponential_only": 7.485182988770058e-05,
  "weak_ic_benchmark": [
    {
      "q": 19,
      "T": 1,
      "beta": 0.03,
      "acceptance": 0.4500429011940218,
      "mean": 0.20439569854343279,
      "levels": [
        0.058440719853339644,
        null,
        0.052308848897036686
      ],
      "target_ratio": 1.1172243527739019,
      "gap": 0.006131870956302958
    },
    {
      "q": 19,
      "T": 2,
      "beta": 0.03,
      "grid_M": 1000,
      "acceptance": 0.4279820788743764,
      "mean": 0.149639197314575,
      "levels": [
        0.03069375617853105,
        0.02594110473937004,
        0.02620458719672497
      ],
      "target_ratio": 1.171312333527892,
      "gap": 0.004489168981806079,
      "rate": 0.008553483291300974
    },
    {
      "q": 19,
      "T": 10,
      "beta": 0.03,
      "grid_M": 1000,
      "acceptance": 0.3401270158590554,
      "mean": 0.07824273757675354,
      "levels": [
        0.007599179540892859,
        0.005228794750045677,
        0.0052518981539372
      ],
      "target_ratio": 1.4469396241425527,
      "gap": 0.002347281386955659,
      "rate": 0.008553483291300974
    },
    {
      "q": 19,
      "T": 60,
      "beta": 0.03,
      "grid_M": 1000,
      "acceptance": 0.1556449485359061,
      "mean": 0.04546760604943022,
      "levels": [
        0.002240137101640768,
        0.0008739347690960396,
        0.0008761089921497156
      ],
      "target_ratio": 2.5569160021336224,
      "gap": 0.0013640281094910523,
      "rate": 0.008553483291300974
    },
    {
      "q": 19,
      "T": 100,
      "beta": 0.03,
      "grid_M": 1000,
      "acceptance": 0.09552680191284199,
      "mean": 0.0407533826542644,
      "levels": [
        0.0017483345460201486,
        0.0005245664266274035,
        0.0005257331051210371
      ],
      "target_ratio": 3.3255173185596476,
      "gap": 0.0012226014408991115,
      "rate": 0.008553483291300974
    },
    {
      "q": 19,
      "T": 1000,
      "beta": 0.03,
      "grid_M": 1000,
      "acceptance": 1.7677599750352517e-05,
      "mean": 0.03159085581906895,
      "levels": [
        0.0010003121111552952,
        5.249627160055355e-05,
        5.258643958666065e-05
      ],
      "target_ratio": 19.02224449911303,
      "gap": 0.0009477256715686345,
      "rate": 0.008553483291300974
    }
  ],
  "central_scale": [
    {
      "z": 0.5,
      "T": 200,
      "finite": {
        "q": 19,
        "T": 200,
        "beta": 0.008111071056538128,
        "grid_M": 500,
        "acceptance": 0.3085663723723375,
        "mean": 0.018510580023198855,
        "levels": [
          0.00041326275436081325,
          0.00026305052680821014,
          0.0002631221340030015
        ],
        "target_ratio": 1.5706118982605206,
        "gap": 0.00015014062035781177,
        "rate": 0.000625018602056983
      },
      "limit_acceptance": 0.3085375387259869,
      "scaled_levels": [
        1.5703984665710904,
        0.9995920018711986,
        0.9998641092114057
      ],
      "limit_scaled_levels": [
        1.5705388851840323,
        1,
        1
      ]
    },
    {
      "z": 0.5,
      "T": 1000,
      "finite": {
        "q": 19,
        "T": 1000,
        "beta": 0.003627381250550058,
        "grid_M": 500,
        "acceptance": 0.3085433033425001,
        "mean": 0.008278235190932993,
        "levels": [
          8.265846366282358e-05,
          5.2627288192933056e-05,
          5.263014892397762e-05
        ],
        "target_ratio": 1.570553482229754,
        "gap": 3.0028314738845966e-05,
        "rate": 0.0001250007440545487
      },
      "limit_acceptance": 0.3085375387259869,
      "scaled_levels": [
        1.570510809593648,
        0.999918475665728,
        0.9999728295555746
      ],
      "limit_scaled_levels": [
        1.5705388851840323,
        1,
        1
      ]
    },
    {
      "z": 1,
      "T": 200,
      "finite": {
        "q": 19,
        "T": 200,
        "beta": 0.016222142113076255,
        "grid_M": 500,
        "acceptance": 0.15868408412039886,
        "mean": 0.02473941253169858,
        "levels": [
          0.0006643885437116106,
          0.00026287095368315335,
          0.0002630623032425947
        ],
        "target_ratio": 2.525593882217761,
        "gap": 0.0004013262404690159,
        "rate": 0.0025002976745156025
      },
      "limit_acceptance": 0.15865525393145707,
      "scaled_levels": [
        2.52467646610412,
        0.9989096239959827,
        0.9996367523218599
      ],
      "limit_scaled_levels": [
        2.525135276160981,
        1,
        1
      ]
    },
    {
      "z": 1,
      "T": 1000,
      "finite": {
        "q": 19,
        "T": 1000,
        "beta": 0.007254762501100116,
        "grid_M": 500,
        "acceptance": 0.15866101733050456,
        "mean": 0.011064355748402466,
        "levels": [
          0.00013289702846594885,
          5.262010967599705e-05,
          5.262775630028961e-05
        ],
        "target_ratio": 2.5252269488299945,
        "gap": 8.026927216565923e-05,
        "rate": 0.0005000119052054492
      },
      "limit_acceptance": 0.15865525393145707,
      "scaled_levels": [
        2.525043540853028,
        0.999782083843944,
        0.9999273697055026
      ],
      "limit_scaled_levels": [
        2.525135276160981,
        1,
        1
      ]
    },
    {
      "z": 2,
      "T": 200,
      "finite": {
        "q": 19,
        "T": 200,
        "beta": 0.03244428422615251,
        "grid_M": 500,
        "acceptance": 0.022743699316285643,
        "mean": 0.038493470003944506,
        "levels": [
          0.0015117533878042197,
          0.0002622656266744151,
          0.00026286038525110756
        ],
        "target_ratio": 5.751164772736899,
        "gap": 0.0012488930025531123,
        "rate": 0.010004765456815473
      },
      "limit_acceptance": 0.022750131948179195,
      "scaled_levels": [
        5.744662873656035,
        0.9966093813627773,
        0.9988694639542087
      ],
      "limit_scaled_levels": [
        5.746431065645686,
        1,
        1
      ]
    },
    {
      "z": 2,
      "T": 1000,
      "finite": {
        "q": 19,
        "T": 1000,
        "beta": 0.014509525002200232,
        "grid_M": 500,
        "acceptance": 0.02274884679107901,
        "mean": 0.017216652901630894,
        "levels": [
          0.0003024251347842817,
          5.259589083111165e-05,
          5.2619682218051954e-05
        ],
        "target_ratio": 5.7473766856108135,
        "gap": 0.00024980545256622974,
        "rate": 0.0020001905045885595
      },
      "limit_acceptance": 0.022750131948179195,
      "scaled_levels": [
        5.746077560901353,
        0.9993219257911213,
        0.9997739621429871
      ],
      "limit_scaled_levels": [
        5.746431065645686,
        1,
        1
      ]
    }
  ],
  "perturbation_checks": {
    "cases": 145,
    "max_bound_violation": -0.0024544718113555233,
    "rows": [
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.00012250955392152218,
        "delta": 0.00022159021826580224,
        "cosine": 0.00010862421207155392,
        "bound": 0.002626555133082785
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.0001530835533413848,
        "delta": 0.0003027630918455339,
        "cosine": 1.0312043960892195e-05,
        "bound": 0.0034456774567471265
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.00020474833845321078,
        "delta": 0.0002683057703015247,
        "cosine": 0.0005052839712287458,
        "bound": 0.0037443980715696685
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.0001734431890608176,
        "delta": 0.00031384818577940036,
        "cosine": 3.461845030910971e-05,
        "bound": 0.0037193821037573224
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.0001617912296813292,
        "delta": 0.00023451680442967938,
        "cosine": 0.0002784386863466224,
        "bound": 0.003101126799977396
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.00013791695738778943,
        "delta": 0.00019000038306615173,
        "cosine": 0.0001263656961094236,
        "bound": 0.0025808375074649467
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.00017618117893093802,
        "delta": 0.00025701827251587887,
        "cosine": 0.0004429854243291953,
        "bound": 0.003387338072173445
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.00014575912070432324,
        "delta": 0.0002958151804408338,
        "cosine": 6.413125923085335e-05,
        "bound": 0.003328490680336686
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.00014102517225330342,
        "delta": 0.000259362046611156,
        "cosine": 2.2005107493530123e-05,
        "bound": 0.003050601334321051
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.001,
        "epsilon": 0.0001721663360237532,
        "delta": 0.00023399831725439432,
        "cosine": 0.00021592045593104032,
        "bound": 0.0032015986625786603
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0014785502133565255,
        "delta": 0.0022387503272743494,
        "cosine": 0.00175836039783812,
        "bound": 0.0289446024268339
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.001603210359706245,
        "delta": 0.0025285888752210467,
        "cosine": 0.001674008008183912,
        "bound": 0.03202430382078606
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0018474365254535282,
        "delta": 0.0025807794727799177,
        "cosine": 0.0005633778068117942,
        "bound": 0.03479664779972141
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0016697351789891177,
        "delta": 0.0026459705356243414,
        "cosine": 0.002202011346634306,
        "bound": 0.03343193881842841
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0018829024868491982,
        "delta": 0.002159966510769618,
        "cosine": 0.0024081738228315572,
        "bound": 0.0324898525559292
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0016156255081629905,
        "delta": 0.002170267301030242,
        "cosine": 0.0008281448603762588,
        "bound": 0.02988223068691362
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0015859237033404537,
        "delta": 0.002357875186178392,
        "cosine": 0.0001486647512659699,
        "bound": 0.030771749086839113
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0014616078428715481,
        "delta": 0.002459063456486684,
        "cosine": 0.00018887336745179536,
        "bound": 0.030168561295484037
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0018163778323714444,
        "delta": 0.002475933095328604,
        "cosine": 0.0027437504321306894,
        "bound": 0.03382295415457283
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.01,
        "epsilon": 0.0014932714405257984,
        "delta": 0.002401759228106882,
        "cosine": 0.0001403147088376042,
        "bound": 0.030122773509549273
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.004632288882955489,
        "delta": 0.009814444728970858,
        "cosine": 0.0032536620379998646,
        "bound": 0.10839488745631859
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.004955554324753304,
        "delta": 0.008421043851079774,
        "cosine": 0.00031656814452371795,
        "bound": 0.10281490093866877
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.0041609891305045285,
        "delta": 0.008835146682076219,
        "cosine": 0.0025831390441148033,
        "bound": 0.0974882652591261
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.0037461870129106636,
        "delta": 0.007622304996365629,
        "cosine": 0.0016350558729369814,
        "bound": 0.08566955974710033
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.004402295630312263,
        "delta": 0.007125499515673674,
        "cosine": 0.0020162363652729116,
        "bound": 0.08908857217503358
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.004709483557052522,
        "delta": 0.006589761281271921,
        "cosine": 0.0038431018606669295,
        "bound": 0.08877214534174271
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.003836538012720621,
        "delta": 0.008048022434834367,
        "cosine": 0.0046289338793766175,
        "bound": 0.08926554323562749
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.00379890747326195,
        "delta": 0.0078090607703718545,
        "cosine": 0.006842702505043929,
        "bound": 0.08737791157470788
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.004002008586069312,
        "delta": 0.007253076134251537,
        "cosine": 0.005298407823314788,
        "bound": 0.08589256711438124
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.03,
        "epsilon": 0.00394601470161171,
        "delta": 0.006071444404004013,
        "cosine": 0.002321541714047516,
        "bound": 0.07785933302358952
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.014907735436784728,
        "delta": 0.023229516054407543,
        "cosine": 0.0012440021561312372,
        "bound": 0.29599371371859867
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.02287722323857702,
        "delta": 0.022890641159163238,
        "cosine": 0.012707570144514874,
        "bound": 0.3735453587148757
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.015082241808301143,
        "delta": 0.027844272329171603,
        "cosine": 4.015693510787408e-05,
        "bound": 0.3269250587833793
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.02025552986285218,
        "delta": 0.023696971678091566,
        "cosine": 0.030099804918421198,
        "bound": 0.3524281069310653
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.015543013698441353,
        "delta": 0.020262425290359876,
        "cosine": 0.01788119017813291,
        "bound": 0.2835809666574852
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.019725680635885524,
        "delta": 0.022275608972431554,
        "cosine": 0.01837890496494764,
        "bound": 0.3381401275991885
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.017824045673352138,
        "delta": 0.021979885597272715,
        "cosine": 0.03109268017712552,
        "bound": 0.31725345912814584
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.01553849598556207,
        "delta": 0.024240355363087523,
        "cosine": 0.012875945923154808,
        "bound": 0.3086944283340896
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.01701043218660673,
        "delta": 0.023504036208649322,
        "cosine": 0.036199571475812396,
        "bound": 0.3187568991188682
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.1,
        "epsilon": 0.018645064194313273,
        "delta": 0.026395890200293065,
        "cosine": 0.015329944843786672,
        "bound": 0.35339290974442117
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.043896352564815465,
        "delta": 0.058853188920222975,
        "cosine": 0.029149478490195762,
        "bound": 0.8111837747523352
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.04007474760582341,
        "delta": 0.05420444054415943,
        "cosine": 0.03573367604917899,
        "bound": 0.7435664588876753
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.05043671437684449,
        "delta": 0.06413487773629202,
        "cosine": 0.14238091388977506,
        "bound": 0.9099917259746582
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.05988995048347844,
        "delta": 0.0640389149666826,
        "cosine": 0.08975449914651885,
        "bound": 1.0039171651959102
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.04352182339871976,
        "delta": 0.055485577484496895,
        "cosine": 0.018160629750031698,
        "bound": 0.7861398382687299
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.044870244095015485,
        "delta": 0.05559701215800103,
        "cosine": 0.00027867808612944595,
        "bound": 0.8003288199888677
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.052362686578886104,
        "delta": 0.05736188009268516,
        "cosine": 0.006939799571933669,
        "bound": 0.8864152497135722
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.07877440404055537,
        "delta": 0.05616330197055605,
        "cosine": 0.11802135201786004,
        "bound": 1.1429519506911139
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.04205970013414438,
        "delta": 0.06507192478916472,
        "cosine": 0.05582242325501526,
        "bound": 0.832147989471309
      },
      {
        "q": 3,
        "T": 15,
        "noise": 0.25,
        "epsilon": 0.053756037215225025,
        "delta": 0.06685401769099945,
        "cosine": 0.003760004317861987,
        "bound": 0.9603823054257487
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00028619394882045056,
        "delta": 0.00040716976262385364,
        "cosine": 9.916605873838661e-05,
        "bound": 0.005437107176687455
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00019760318730398227,
        "delta": 0.00026355977500787717,
        "cosine": 6.58606084833997e-05,
        "bound": 0.003642930250292651
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00020817421730171914,
        "delta": 0.0003302465232050814,
        "cosine": 0.000595087911062012,
        "bound": 0.004170404578376606
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00031450880726545703,
        "delta": 0.0003092907828609868,
        "cosine": 0.0003015674831582061,
        "bound": 0.005101214738929146
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.0003399645039347612,
        "delta": 0.0004269161064866772,
        "cosine": 0.00028343035283884136,
        "bound": 0.006099699571965381
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00021465294306713734,
        "delta": 0.00030980846224943877,
        "cosine": 0.00017301873916282653,
        "bound": 0.004105930188876412
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00022579124218507265,
        "delta": 0.00036656343659783333,
        "cosine": 4.094087106698627e-05,
        "bound": 0.00457626315502648
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00023954920089189275,
        "delta": 0.0003556203225105342,
        "cosine": 0.0004761029953863238,
        "bound": 0.004644632411672801
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00019865856902936664,
        "delta": 0.00036140208020411053,
        "cosine": 0.0002331911229568046,
        "bound": 0.0042722931394293465
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.001,
        "epsilon": 0.00023284356483271586,
        "delta": 0.00031450328347466013,
        "cosine": 0.0003045422683454723,
        "bound": 0.0043175290630902
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.002329025774388062,
        "delta": 0.003159233451898836,
        "cosine": 0.0003751991677642465,
        "bound": 0.04327100448027327
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.002354661751120326,
        "delta": 0.004123545916907812,
        "cosine": 0.0008013430635978373,
        "bound": 0.04962621177863548
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.0034872478413237895,
        "delta": 0.003610471388450935,
        "cosine": 0.004220178609176173,
        "bound": 0.057707104441988906
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.0022797933539673394,
        "delta": 0.0031294780060190075,
        "cosine": 0.0017970382976440016,
        "bound": 0.042590490312517784
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.0019148512330915428,
        "delta": 0.0026433960007991755,
        "cosine": 9.253408713326191e-05,
        "bound": 0.035866816571526766
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.0025363574339754423,
        "delta": 0.003352698776368195,
        "cosine": 0.001514559541823286,
        "bound": 0.04656790322332043
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.002430904338483732,
        "delta": 0.0034020243965887167,
        "cosine": 0.000572472618818988,
        "bound": 0.04582533488219794
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.002406060030669117,
        "delta": 0.003606596135806216,
        "cosine": 0.003453060139436843,
        "bound": 0.046870717085710376
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.0023335871945964646,
        "delta": 0.002483339738518767,
        "cosine": 0.002002893492006022,
        "bound": 0.03904189150141721
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.01,
        "epsilon": 0.00215546063451407,
        "delta": 0.004043023186721539,
        "cosine": 0.0007343173024734153,
        "bound": 0.04712493015096529
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.0068401006774438675,
        "delta": 0.008608082232350036,
        "cosine": 0.004299338577451686,
        "bound": 0.12284329905494443
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.007259646838509437,
        "delta": 0.010982725144057272,
        "cosine": 0.0013839890760690198,
        "bound": 0.14205732112673808
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.007484300976868101,
        "delta": 0.009888121295101892,
        "cosine": 0.004053990381859959,
        "bound": 0.1373809799137529
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.006294575308541025,
        "delta": 0.010064509055986683,
        "cosine": 0.01746074600192579,
        "bound": 0.12659929738202833
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.006281874881927391,
        "delta": 0.012333123583406599,
        "cosine": 0.008559389594116316,
        "bound": 0.14082027119507887
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.006321150324068296,
        "delta": 0.011773384618143206,
        "cosine": 0.0002831645648758987,
        "bound": 0.13767292556573152
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.007704930156153181,
        "delta": 0.011262635109240148,
        "cosine": 0.012877217039614407,
        "bound": 0.14828046036268816
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.00882416552479624,
        "delta": 0.012787607596403293,
        "cosine": 0.008223634643410917,
        "bound": 0.1691175869061736
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.007303926897181251,
        "delta": 0.014640819442819425,
        "cosine": 0.002089857499195033,
        "bound": 0.16563594147298596
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.03,
        "epsilon": 0.007851594444540406,
        "delta": 0.010783035508564553,
        "cosine": 0.0017535035046470345,
        "bound": 0.14671384904047619
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.029572302617862846,
        "delta": 0.03452715031438551,
        "cosine": 0.017917430482936376,
        "bound": 0.5140918983955424
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.030351631614262357,
        "delta": 0.033867645581306345,
        "cosine": 0.03800471169080392,
        "bound": 0.5177141141911543
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.02462778310942015,
        "delta": 0.035961953470390176,
        "cosine": 0.029640472329210875,
        "bound": 0.4737211952450606
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.01957246855146016,
        "delta": 0.03589267186961861,
        "cosine": 0.01967570263461375,
        "bound": 0.42272987434869946
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.020613766322083886,
        "delta": 0.031474378408224354,
        "cosine": 0.036113940383547934,
        "bound": 0.40519911063686664
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.03909430400537971,
        "delta": 0.0312733119915171,
        "cosine": 0.04804018426897947,
        "bound": 0.5887328317942979
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.033912178841566054,
        "delta": 0.03116889102235681,
        "cosine": 0.032432371275151306,
        "bound": 0.536251163960104
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.02531329248990849,
        "delta": 0.02882705576800502,
        "cosine": 0.011931213302736417,
        "bound": 0.4354512338262655
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.02704513485184112,
        "delta": 0.03004113866995981,
        "cosine": 0.053913309302199314,
        "bound": 0.4604481919224799
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.1,
        "epsilon": 0.023231639894097236,
        "delta": 0.03166654629209675,
        "cosine": 0.031092083901298133,
        "bound": 0.43259322276934314
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.0756411656814892,
        "delta": 0.09996935022820964,
        "cosine": 0.008559422309421218,
        "bound": 1.388673342671324
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.06908009245555156,
        "delta": 0.11703893416760319,
        "cosine": 0.08818535186736702,
        "bound": 1.4310201383317742
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.057993839974849505,
        "delta": 0.07942145356470821,
        "cosine": 0.05605134721929826,
        "bound": 1.0822437764400492
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.048134688559054915,
        "delta": 0.09832805088975191,
        "cosine": 0.037233106405710925,
        "bound": 1.1032280829836731
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.06779482190361873,
        "delta": 0.09635673612081588,
        "cosine": 0.19538927397244005,
        "bound": 1.2873617271193785
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.06245628410850703,
        "delta": 0.10354333795541369,
        "cosine": 0.0721860394847638,
        "bound": 1.279428410036409
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.0706535657132668,
        "delta": 0.06817112663356095,
        "cosine": 0.009479319485740602,
        "bound": 1.1376877187763068
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.05961960817536615,
        "delta": 0.08789342420441769,
        "cosine": 0.010644037549287588,
        "bound": 1.152082905428327
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.05907913153013592,
        "delta": 0.09613363274212763,
        "cosine": 0.0413087898486893,
        "bound": 1.1987937937238826
      },
      {
        "q": 5,
        "T": 5,
        "noise": 0.25,
        "epsilon": 0.05691682964004613,
        "delta": 0.07391870349049667,
        "cosine": 0.061511672532777915,
        "bound": 1.0366712258336772
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.0002886528781491488,
        "delta": 0.00045566795421425355,
        "cosine": 0.0006515068795276439,
        "bound": 0.005768425965624212
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.00028265842999827644,
        "delta": 0.00048392174218432095,
        "cosine": 0.0008163900271961149,
        "bound": 0.005887174129141245
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.00028252335919440156,
        "delta": 0.00037399486278264356,
        "cosine": 0.00011289582612545783,
        "bound": 0.0051905847911346
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.00028676151600050536,
        "delta": 0.000483088848316142,
        "cosine": 0.0007721381676419383,
        "bound": 0.005922937305818267
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.0002825345403090792,
        "delta": 0.000532048473571559,
        "cosine": 0.0004748652405555701,
        "bound": 0.006190315407294846
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.0003143843616315866,
        "delta": 0.00038816110655986395,
        "cosine": 0.00016374514672475653,
        "bound": 0.005598790007956857
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.00023013427376443064,
        "delta": 0.00033335231240738526,
        "cosine": 0.00039009802573397573,
        "bound": 0.004409647878626997
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.0003192009346942932,
        "delta": 0.00047000160072142475,
        "cosine": 0.00018994444360846897,
        "bound": 0.0061645604713524114
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.00031526759731256236,
        "delta": 0.0005240547540117009,
        "cosine": 0.0003345243995877883,
        "bound": 0.0064670892557580975
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.001,
        "epsilon": 0.000262898421321449,
        "delta": 0.0003215131253942352,
        "cosine": 0.0001075781396359317,
        "bound": 0.0046624117609847
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.003549497602257146,
        "delta": 0.00345262496668264,
        "cosine": 0.0026075734765765575,
        "bound": 0.057331293624731675
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0028532625739764663,
        "delta": 0.0037919485143050463,
        "cosine": 0.0016428487259433603,
        "bound": 0.05251501389035571
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0035153370092011415,
        "delta": 0.004356901282573048,
        "cosine": 0.0018615292538153576,
        "bound": 0.06270883327889083
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0033394723470029346,
        "delta": 0.005722442814967867,
        "cosine": 0.0036781830612578983,
        "bound": 0.06958662962075723
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0026583549024802645,
        "delta": 0.004538004809123351,
        "cosine": 0.004432831287738477,
        "bound": 0.055284411484057536
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0036352910473779762,
        "delta": 0.004054810499675421,
        "cosine": 0.0025867425459192477,
        "bound": 0.0619977837924593
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0032080442635637864,
        "delta": 0.004192440036515273,
        "cosine": 0.002191001813711681,
        "bound": 0.05859576157377337
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.003085050088564157,
        "delta": 0.004497192339720585,
        "cosine": 0.001089401281075631,
        "bound": 0.05929324262439911
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0023079484356144484,
        "delta": 0.005545370415812695,
        "cosine": 0.008450261016861763,
        "bound": 0.05815148632271073
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.01,
        "epsilon": 0.0030652428152268055,
        "delta": 0.004720673523789282,
        "cosine": 0.005927800641944588,
        "bound": 0.060508589002722435
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.007771909413707307,
        "delta": 0.014335951886543541,
        "cosine": 0.020758270622308273,
        "bound": 0.1683876149132038
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.007488736363342426,
        "delta": 0.013869300584701094,
        "cosine": 0.025510163862533027,
        "bound": 0.1626045224357453
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.012841378993641727,
        "delta": 0.014513795309004039,
        "cosine": 0.021438844263050448,
        "bound": 0.22020709127625746
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.007380477522412266,
        "delta": 0.01472043005301542,
        "cosine": 0.020596760382628716,
        "bound": 0.16690494943356646
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.007881638837108388,
        "delta": 0.012145358680373926,
        "cosine": 0.006952270083245567,
        "bound": 0.15563038123044104
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.01019917080876849,
        "delta": 0.014771579512779283,
        "cosine": 0.0046432274247162255,
        "bound": 0.1954153798850106
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.008155759933085507,
        "delta": 0.01328333956799873,
        "cosine": 0.014162671480837807,
        "bound": 0.1655688152674812
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.008396537275827237,
        "delta": 0.015114564303988403,
        "cosine": 0.02284731893081731,
        "bound": 0.17955827084163428
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.008587645953017413,
        "delta": 0.012377232629319087,
        "cosine": 0.007450017560349489,
        "bound": 0.16415695200697988
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.03,
        "epsilon": 0.008315673570527402,
        "delta": 0.015828099347020484,
        "cosine": 0.003119324148923305,
        "bound": 0.1832624256412912
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.042079263323243826,
        "delta": 0.027355986322499706,
        "cosine": 0.03554536391557203,
        "bound": 0.5938070820714634
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.03318300377003166,
        "delta": 0.04222669180925947,
        "cosine": 0.06161584282801565,
        "bound": 0.5988950860427892
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.024758692586308646,
        "delta": 0.038194929649264,
        "cosine": 0.024784882167582154,
        "bound": 0.4891528713862273
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.029555181949289477,
        "delta": 0.03181181882641581,
        "cosine": 0.010520265507430002,
        "bound": 0.4967474275010919
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.035460889291534806,
        "delta": 0.03658938340655227,
        "cosine": 0.09003242739080086,
        "bound": 0.5860204724070998
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.04146352638183974,
        "delta": 0.04151067823730115,
        "cosine": 0.038839244979521806,
        "bound": 0.6771718447149078
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.03928289000149065,
        "delta": 0.040838441908254704,
        "cosine": 0.12994279836951192,
        "bound": 0.6511138850600224
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.0403897375552976,
        "delta": 0.038186164007164715,
        "cosine": 0.03597202890485788,
        "bound": 0.6454078822877417
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.032223176383650604,
        "delta": 0.03855568560780869,
        "cosine": 0.020183412174963344,
        "bound": 0.5660793303766039
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.1,
        "epsilon": 0.030292131633785056,
        "delta": 0.05114404183267897,
        "cosine": 0.0066753997109658065,
        "bound": 0.6263846382142462
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.25,
        "epsilon": 0.08954517070455352,
        "delta": 0.11429790062924058,
        "cosine": 0.035695372125073524,
        "bound": 1.6183351025735209
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.25,
        "epsilon": 0.08797808055623475,
        "delta": 0.09931138254990325,
        "cosine": 0.06847817156779334,
        "bound": 1.5078811384383375
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.25,
        "epsilon": 0.06814497061909094,
        "delta": 0.12638945445336758,
        "cosine": 0.07366167662585034,
        "bound": 1.4808068027884158
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.25,
        "epsilon": 0.09882435112602811,
        "delta": 0.09949678236442715,
        "cosine": 0.20002677324646967,
        "bound": 1.6175164155196073
      },
      {
        "q": 7,
        "T": 3,
        "noise": 0.25,
        "epsilon": 0.09753621875416918,
        "delta": 0.11321380973085544,
        "cosine": 0.022589576980158232,
        "bound": 1.6913891902105673
      }
    ]
  },
  "status": "all checks passed"
}

==> anc/validate_and_plot.py <==
"""Reproduce the finite calculations and figures in Separated Signal Libraries.

Run from any directory: python3 validate_and_plot.py
Dependencies: numpy, scipy, matplotlib. No market data or external files used.
These numerical checks supplement, rather than prove, the mathematical results.
"""
from pathlib import Path
import json
import numpy as np
from scipy.special import gammaln, logsumexp, betaincc, beta
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parent
(ROOT/'figures').mkdir(exist_ok=True)
rng=np.random.default_rng(271828)
report={'seed':271828}

# Finite Gilbert lower bounds: exact combinatorial sum evaluated in log space.
counts=[]
for T in [100,1000]:
    D=19*T; d=(D+3)//4; h=np.arange(d)
    logvol=logsumexp(gammaln(D+1)-gammaln(h+1)-gammaln(D-h+1))
    counts.append({'q':19,'T':T,'D':D,'d_min':d,
                   'log10_lower_bound':float((D*np.log(2)-logvol)/np.log(10))})
report['capacity']=counts

# Saturated circles: gap test and moment limit.
circles=[]
for n in [2,8,32,128,512]:
    theta=np.pi/(3*n)
    phi=np.r_[np.arange(3*n)*theta,np.pi+np.arange(2*n)*np.pi/(2*n)]
    points=np.c_[np.cos(phi),np.sin(phi)]
    gaps=np.diff(np.r_[phi,2*np.pi])
    mean=points.mean(axis=0); M=points.T@points/len(points)
    assert gaps.min()>=theta-1e-12 and gaps.max()<2*theta
    assert np.max(np.abs(M-np.eye(2)/2))<1e-12
    circles.append({'n':n,'K':len(points),'mean':mean.tolist(),
                    'mean_limit_error':float(np.linalg.norm(mean-[0,2/(5*np.pi)])),
                    'moment_error':float(np.linalg.norm(M-np.eye(2)/2,2))})
report['saturated_circle']=circles

# Uniform cap moments via incomplete beta integrals; no Monte Carlo error.
cap_rows=[]
for q in [2,3,5,9,19,40]:
    for b in [0,.02,.2,.6,.9]:
        denom=.5*beta(.5,(q-1)/2)*betaincc(.5,(q-1)/2,b*b)
        numerator=.5*beta(1.5,(q-1)/2)*betaincc(1.5,(q-1)/2,b*b)
        ell=numerator/denom
        gap=ell-(1-ell)/(q-1)
        if b==0: assert abs(gap)<1e-12
        else: assert gap>0
        cap_rows.append({'q':q,'b':b,'longitudinal_moment':float(ell),'gap':float(gap)})
report['cap_checks']={'cases':len(cap_rows),'all_passed':True,'values':cap_rows}

# Unit-vector libraries, including cases close to the sufficient boundary.
checked=0; worst_violation=-float('inf'); smallest_slack=float('inf')
for _ in range(1400):
    D=int(rng.integers(2,23)); K=int(rng.integers(5,75))
    shift=float(rng.uniform(.1,7))
    X=rng.normal(size=(D,K)); X[0]+=shift
    X/=np.linalg.norm(X,axis=0)
    mu=X.mean(axis=1); rho=mu@mu
    centered=X-mu[:,None]; Sigma=centered@centered.T/K
    eta=np.linalg.eigvalsh(Sigma)[-1]
    if not eta<rho: continue
    M=X@X.T/K; eig,V=np.linalg.eigh(M)
    cosine=np.clip(abs(mu@V[:,-1])/np.sqrt(rho),0,1)
    tangent=np.sqrt(max(0,1-cosine*cosine))/cosine
    bound=eta/(rho-eta)
    assert eig[-1]-eig[-2]>=rho-eta-1e-11
    assert tangent<=bound+1e-9
    checked+=1; worst_violation=max(worst_violation,tangent-bound)
    smallest_slack=min(smallest_slack,bound-tangent)
report['alignment_bound']={'admissible_cases':checked,'all_passed':True,
                           'worst_violation':float(worst_violation),'smallest_slack':float(smallest_slack)}

# Binary linear code construction for finite checks. Distinct nonzero columns
# make every sign coordinate balanced and every coordinate pair uncorrelated.
def sign_code(k,N):
    columns=np.arange(1,2**k,dtype=np.uint32)
    assert N<=len(columns)
    columns=columns[:N]
    messages=np.arange(2**k,dtype=np.uint32)
    a=messages[:,None]&columns[None,:]
    parity=np.zeros_like(a,dtype=np.int8)
    for bit in range(k): parity^=((a>>bit)&1).astype(np.int8)
    Z=1-2*parity.astype(float)
    assert np.max(np.abs(Z.mean(axis=0)))<1e-12
    assert np.max(np.abs(Z.T@Z/len(Z)-np.eye(N)))<1e-12
    return Z,int(np.min(np.sum(Z[1:]<0,axis=1)))

# Positive code: q=19, T=7, a punctured simplex code of length 126.
q=19; T=7; rho=.01; N=(q-1)*T
Z,dmin=sign_code(7,N); K=len(Z)
assert dmin>=np.ceil(N*.25/(1-rho))
S=np.zeros((K,T,q)); S[:,:,0]=np.sqrt(rho)
S[:,:,1:]=np.sqrt((1-rho)/(q-1))*Z.reshape(K,T,q-1)
assert np.max(np.abs(np.linalg.norm(S,axis=2)-1))<1e-12
X=S.reshape(K,-1).T/np.sqrt(T)
mu=X.mean(axis=1); M=X@X.T/K
m=np.zeros((T,q)); m[:,0]=1/np.sqrt(T); m=m.ravel()
P=np.diag(np.tile(np.r_[0,np.ones(q-1)],T))
expected=rho*np.outer(m,m)+(1-rho)/N*P
assert np.linalg.norm(M-expected,2)<1e-12
G=X.T@X; maxcorr=np.max(G-np.eye(K)*3)
eig,V=np.linalg.eigh(M)
alignment=abs(mu@V[:,-1])/np.linalg.norm(mu)
assert alignment>1-1e-10 and maxcorr<=.5+1e-12
report['aligned_code']={'q':q,'T':T,'K':K,'N':N,'d_min':dmin,
                        'max_pairwise_correlation':float(maxcorr),'mean_pc_cosine':float(alignment),
                        'datewise_mean_eigenvalue':rho,'datewise_transverse_eigenvalue':(1-rho)/(q-1),
                        'history_mean_eigenvalue':rho,'history_transverse_eigenvalue':(1-rho)/N,
                        'operator_identity_error':float(np.linalg.norm(M-expected,2))}

# Orthogonal code: q=19, T=15; a full simplex code of length 255.
q=19; T=15; N=(q-2)*T
Z,dmin=sign_code(8,N); base=len(Z)
assert dmin>=np.ceil(5*N/12)
S=np.zeros((2*base,T,q)); S[:,:,0]=np.sqrt(.1)
S[:base,:,1]=np.sqrt(.3); S[base:,:,1]=-np.sqrt(.3)
U=Z.reshape(base,T,q-2)*np.sqrt(.6/(q-2))
S[:base,:,2:]=U; S[base:,:,2:]=U
assert np.max(np.abs(np.linalg.norm(S,axis=2)-1))<1e-12
X=S.reshape(2*base,-1).T/np.sqrt(T); K=X.shape[1]
mu=X.mean(axis=1); M=X@X.T/K
m=np.zeros((T,q)); m[:,0]=1/np.sqrt(T); m=m.ravel()
v=np.zeros((T,q)); v[:,1]=1/np.sqrt(T); v=v.ravel()
P=np.diag(np.tile(np.r_[0,0,np.ones(q-2)],T))
expected=.1*np.outer(m,m)+.3*np.outer(v,v)+.6/N*P
assert np.linalg.norm(M-expected,2)<1e-12
G=X.T@X; maxcorr=np.max(G-np.eye(K)*3)
eig,V=np.linalg.eigh(M); alignment=abs(mu@V[:,-1])/np.linalg.norm(mu)
assert maxcorr<=.5+1e-12 and alignment<1e-10
report['orthogonal_code']={'q':q,'T':T,'K':K,'N':N,'d_min':dmin,
                           'max_pairwise_correlation':float(maxcorr),'mean_pc_cosine':float(alignment),
                           'top_eigenvalue':float(eig[-1]),'second_eigenvalue':float(eig[-2]),
                           'operator_identity_error':float(np.linalg.norm(M-expected,2))}

# Publication figures, generated from the exact constructions.
plt.rcParams.update({'font.family':'DejaVu Sans','font.size':10,'axes.spines.top':False,
                     'axes.spines.right':False,'pdf.fonttype':42})
ink='#17213A'; gold='#A36A00'; teal='#137C8B'
fig,axs=plt.subplots(1,2,figsize=(8.2,3.65))
n=8; theta=np.pi/(3*n)
phi=np.r_[np.arange(3*n)*theta,np.pi+np.arange(2*n)*np.pi/(2*n)]
regular=np.arange(6*n)*theta
for ax,p,title in zip(axs,[phi,regular],['Saturated: 40 points','Maximum: 48 points']):
    t=np.linspace(0,2*np.pi,600); ax.plot(np.cos(t),np.sin(t),c='#c8ced6',lw=1)
    xy=np.c_[np.cos(p),np.sin(p)]
    ax.scatter(xy[:,0],xy[:,1],s=20,c=np.where(xy[:,1]>=-1e-10,gold,teal),zorder=3)
    ax.axhline(0,c='#c8ced6',lw=.7); ax.axvline(0,c='#c8ced6',lw=.7)
    ax.set(xlim=(-1.3,1.3),ylim=(-1.24,1.24),aspect='equal',title=title)
    ax.set_xticks([]); ax.set_yticks([])
    for spine in ax.spines.values(): spine.set_visible(False)
mean=np.c_[np.cos(phi),np.sin(phi)].mean(axis=0)
axs[0].annotate('',xy=3*mean,xytext=(0,0),arrowprops={'arrowstyle':'->','color':ink,'lw':2})
axs[0].text(.09,.62,'centroid, scaled ×3',color=ink,fontsize=9)
axs[0].text(0,-1.19,'Upper / lower count: 24 / 16',ha='center',fontsize=9)
axs[1].text(0,-1.19,'Upper / lower arcs carry equal mass',ha='center',fontsize=9)
fig.tight_layout(); fig.savefig(ROOT/'figures/saturation.png',dpi=260,bbox_inches='tight'); fig.savefig(ROOT/'figures/saturation.svg',bbox_inches='tight'); plt.close(fig)

fig,ax=plt.subplots(figsize=(8.2,3.7))
t=np.arange(1,101)
ax.plot(t,1/(18*t+1),lw=2.3,c=teal,label='History: 1 / (18T + 1)')
ax.axhline(1/19,c=ink,lw=1.8,label='One date or shared residual: 1 / 19')
ax.axhline(.01,c=gold,lw=1.8,ls='--',label='Mean energy ρ = 0.01')
ax.scatter([6],[1/109],c=teal,s=35,zorder=5)
ax.annotate('History alignment from T = 6',xy=(6,1/109),xytext=(12,.017),
            arrowprops={'arrowstyle':'->','color':teal},color=teal,fontsize=9)
ax.set(xscale='log',yscale='log',xlim=(1,100),ylim=(.00045,.095),
       xlabel='Number of dates T',ylabel='Threshold for mean energy ρ')
ax.grid(alpha=.2,which='major'); ax.legend(frameon=False,loc='lower left',fontsize=9)
fig.tight_layout(); fig.savefig(ROOT/'figures/thresholds.png',dpi=260,bbox_inches='tight'); fig.savefig(ROOT/'figures/thresholds.svg',bbox_inches='tight'); plt.close(fig)
# Version 2: positive-average-IC admission in a target-aligned frame.
# Folding a symmetric sample is used only to check the selection identities;
# it is not asserted to preserve one-sided pairwise packing constraints.
q=5; T=4; samples=20000
S=rng.normal(size=(samples,T,q)); S/=np.linalg.norm(S,axis=2,keepdims=True)
X=S.reshape(samples,-1)/np.sqrt(T)
ic=S[:,:,0].mean(axis=1)
assert not np.any(ic==0)
positiveX=X*np.sign(ic)[:,None]
north=np.zeros((T,q)); north[:,0]=1/np.sqrt(T); north=north.ravel()
mu=positiveX.mean(axis=0)
M_before=X.T@X/samples; M_after=positiveX.T@positiveX/samples
projection=float(mu@north); average_ic=float(np.mean(np.abs(ic)))
assert np.min(positiveX@north)>0
assert abs(projection-average_ic)<1e-12
assert np.linalg.norm(mu)>=projection-1e-12
assert projection/np.linalg.norm(mu)>=average_ic-1e-12
assert np.max(np.abs(M_before-M_after))<1e-12
report['positive_ic_selection']={
    'q':q,'T':T,'sample_size':samples,
    'minimum_accepted_ic':float(np.min(positiveX@north)),
    'mean_target_projection':projection,'mean_individual_ic':average_ic,
    'mean_norm':float(np.linalg.norm(mu)),
    'second_moment_preservation_error':float(np.linalg.norm(M_before-M_after,2)),
    'sample_isotropy_error':float(np.linalg.norm(M_after-np.eye(q*T)/(q*T),2)),
    'sample_mean_transverse_error':float(np.linalg.norm(mu-projection*north)),
    'all_exact_identities_passed':True}

# Equal-latitude regular simplices attain the IC-margin cardinality bound.
margin_checks=[]
for K in [2,3,5,9]:
    m=np.ones(K)/np.sqrt(K)
    U=(np.eye(K)-np.ones((K,K))/K)/np.sqrt(1-1/K)
    for beta_ic in [.2,.6,.8,.95]:
        X=beta_ic*m[:,None]+np.sqrt(1-beta_ic**2)*U
        C=X.T@X
        c=beta_ic**2-(1-beta_ic**2)/(K-1)
        bound=(1-c)/(beta_ic**2-c)
        assert np.max(np.abs(np.diag(C)-1))<1e-12
        assert np.max(np.abs(m@X-beta_ic))<1e-12
        assert np.max(np.abs((C-c)*(1-np.eye(K))))<1e-12
        assert abs(bound-K)<1e-10
        margin_checks.append({'K':K,'ic_floor':beta_ic,'pairwise_correlation':c,'cardinality_bound':bound})
report['ic_margin_bound']={'cases':len(margin_checks),'all_passed':True,'values':margin_checks}

# Uniform sphere-coordinate distribution: p=2*Beta((q-1)/2,(q-1)/2)-1.
# Monte Carlo estimates supplement the exact CLT proof; they are not exact
# finite-T values of its limiting approximation.
from scipy.special import gammaln as loggamma
q=19; samples=100000; rows=[]
for T in [1,4,16,64]:
    total=0.; total2=0.
    for start in range(0,samples,5000):
        size=min(5000,samples-start)
        p=2*rng.beta((q-1)/2,(q-1)/2,size=(size,T))-1
        values=np.abs(p.mean(axis=1))
        total+=values.sum(); total2+=values@values
    est=total/samples
    se=np.sqrt((total2/samples-est**2)/(samples-1))
    exact1=float(np.exp(loggamma(q/2)-.5*np.log(np.pi)-loggamma((q+1)/2))) if T==1 else None
    if T==1: assert abs(est-exact1)<6*se
    rows.append({'q':q,'T':T,'samples':samples,'estimated_mean_norm':float(est),
                 'standard_error':float(se),'exact_one_date_mean':exact1,
                 'scaled_mean':float(est*np.sqrt(q*T)),
                 'asymptotic_scaled_mean':float(np.sqrt(2/np.pi))})
report['positive_half_mean_mc']=rows

# Datewise normalization changes the statistic despite positive IC per signal.
S=np.array([[[.5,np.sqrt(.75),0],[-.1,0,np.sqrt(.99)]],
            [[.5,np.sqrt(.75),0],[-.1,0,-np.sqrt(.99)]]])
assert np.max(np.abs(np.linalg.norm(S,axis=2)-1))<1e-12
individual_ic=S[:,:,0].mean(axis=1)
mean_dates=S.mean(axis=0)
normalized_daily=mean_dates/np.linalg.norm(mean_dates,axis=1,keepdims=True)
assert np.allclose(individual_ic,.2)
assert abs(normalized_daily[:,0].mean()+.25)<1e-12
report['normalization_scope']={'individual_average_ic':individual_ic.tolist(),
                               'raw_ews_average_projection':float(mean_dates[:,0].mean()),
                               'datewise_normalized_ews_average_ic':float(normalized_daily[:,0].mean())}

# Show exactly which two-date latitude pairs meet each admission rule.
fig,axs=plt.subplots(1,2,figsize=(8.2,3.6))
from matplotlib.patches import Polygon,Rectangle
for ax in axs:
    ax.set(xlim=(-1,1),ylim=(-1,1),aspect='equal',xlabel='Date 1 IC, p₁',ylabel='Date 2 IC, p₂')
    ax.set_xticks([-1,0,1]); ax.set_yticks([-1,0,1])
    ax.axhline(0,color='#9da6b3',lw=.7); ax.axvline(0,color='#9da6b3',lw=.7)
    for spine in ax.spines.values(): spine.set_color('#9da6b3')
axs[0].add_patch(Polygon([(-1,1),(1,1),(1,-1)],facecolor=teal,alpha=.18,zorder=0))
axs[0].plot([-1,1],[1,-1],c=teal,lw=1.4,ls='--')
axs[0].scatter([.6],[-.2],c=gold,s=36,zorder=4)
axs[0].annotate('(0.6, −0.2)\nAverage IC = 0.2',xy=(.6,-.2),xytext=(-.05,-.73),
                fontsize=9,arrowprops={'arrowstyle':'->','color':gold},color=ink)
axs[0].set_title('Positive average IC',fontsize=11,color=ink)
axs[1].add_patch(Rectangle((0,0),1,1,facecolor=teal,alpha=.18,zorder=0))
axs[1].scatter([.6],[-.2],c='#6c7480',s=38,marker='x',zorder=4)
axs[1].text(.6,-.48,'Excluded',ha='center',fontsize=9,color='#6c7480')
axs[1].set_title('Positive IC at both dates',fontsize=11,color=ink)
fig.tight_layout()
fig.savefig(ROOT/'figures/positive_ic_domain.png',dpi=260,bbox_inches='tight')
fig.savefig(ROOT/'figures/positive_ic_domain.svg',bbox_inches='tight')
plt.close(fig)

report['status']='all checks passed'
(ROOT/'validation_results.json').write_text(json.dumps(report,indent=2))
print(json.dumps({k:v for k,v in report.items() if k not in ['cap_checks','saturated_circle']},indent=2))


==> anc/validate_finite_margin.py <==
"""Version 5: finite-history gap identities and fixed-margin corrections.

Latitude cell masses use the exact beta CDF, including the singular q=2 law.
An exponential tilt keeps the conditional calculations stable in rare tails.
These numerical checks supplement the proofs; they do not prove positivity.
"""
from pathlib import Path
import json
import numpy as np
from scipy.special import betainc, gammaln, ive
from scipy.optimize import brentq
from scipy.fft import rfft, irfft, next_fast_len
from scipy.integrate import quad, trapezoid

ROOT = Path(__file__).resolve().parent


def kappa(q, beta):
    return brentq(lambda k: ive(q / 2, k) / ive(q / 2 - 1, k) - beta,
                  1e-10, 2 * q / (1 - beta), xtol=1e-13)


def density(q, x):
    return np.exp(gammaln(q / 2) - .5 * np.log(np.pi)
                  - gammaln((q - 1) / 2)) * (1 - x * x) ** ((q - 3) / 2)


def cap(q, beta):
    theta = np.arccos(beta)
    z = quad(lambda a: np.sin(a) ** (q - 2), 0, np.pi)[0]
    P = quad(lambda a: np.sin(a) ** (q - 2), 0, theta)[0] / z
    A = quad(lambda a: np.cos(a) ** 2 * np.sin(a) ** (q - 2), 0, theta)[0] / (z * P)
    gap = A - (1 - A) / (q - 1)
    identity = beta * density(q + 2, beta) / (q * P)
    assert gap > 0 and abs(gap - identity) < 2e-12
    return {'q': q, 'beta': beta, 'gap': gap, 'identity': identity}


def convolve(q, T, beta, M=1500):
    edges = np.linspace(-1, 1, 2 * M + 1)
    p = (edges[:-1] + edges[1:]) / 2
    k = kappa(q, beta)

    def tilted(q1):
        cdf = .5 + .5 * np.sign(edges) * betainc(.5, (q1 - 1) / 2, edges ** 2)
        raw = np.diff(cdf) * np.exp(k * (p - beta))
        return raw / raw.sum(), raw.sum()

    mass, z = tilted(q)
    mass2, z2 = tilted(q + 2)
    nout = T * (len(p) - 1) + 1
    nfft = next_fast_len(nout)
    F, G = rfft(mass, nfft), rfft(mass2, nfft)
    take = lambda a: irfft(a, nfft)[:nout]
    d = take(F ** T)
    marked = take(rfft(p * p * mass, nfft) * F ** (T - 1))
    d1 = take(G * F ** (T - 1))
    d2 = take(G ** 2 * F ** (T - 2))
    s = T * p[0] + np.arange(nout) / M
    b = T * beta
    mask = s > b + 1e-12
    # Complete the final half cell: unlike a smooth endpoint density,
    # the q=2 cell-mass convolution has nonzero terminal lattice mass.
    ss = np.r_[b, s[mask], s[-1] + .5 / M]
    tail = lambda a: np.r_[np.interp(b, s, a), a[mask], a[-1]]
    w = np.exp(-k * (ss - b))
    integ = lambda a: trapezoid(w * a, ss) * M
    den = integ(tail(d))
    m = integ(tail(d) * ss / T) / den
    u = integ(tail(d) * (ss / T) ** 2) / den
    A = integ(tail(marked)) / den
    levels = np.array([u, (A - u) / (T - 1), (1 - A) / (T * (q - 1))])
    gaps = levels[0] - levels[1:]
    one = np.interp(b, s, d1) * M
    two = np.interp(b, s, d2) * M
    derivative = np.interp(b, s, np.gradient(d2, 1 / M)) * M
    exact_form = np.array([(z2 / z) ** 2 * (k * two - derivative) / (q * q * den),
                          beta * (z2 / z) * one / (q * den)])
    assert np.min(gaps) > 0
    assert abs(levels @ [1, T - 1, T * (q - 1)] - 1) < 1e-10
    assert np.max(np.abs(gaps - exact_form)) < max(3e-5, 5 / M), (q, T, beta, gaps, exact_form)
    return {'q': q, 'T': T, 'beta': beta, 'grid_M': M,
            'mean': float(m), 'levels': levels.tolist(), 'gaps': gaps.tolist(),
            'gap_identities': exact_form.tolist(),
            'log_admission': float(T * np.log(z) + np.log(den))}


def circle_two_dates(beta):
    """Independent angular quadrature, without a latitude grid."""
    b = 2 * beta

    def integrals(theta):
        x = np.cos(theta)
        a = np.arccos(np.clip(b - x, -1, 1))
        P = a / np.pi
        first = np.sin(a) / np.pi
        second = a / (2 * np.pi) + np.sin(2 * a) / (4 * np.pi)
        return P, (x * x * P + 2 * x * first + second) / 4, x * x * P

    vals = [quad(lambda t: integrals(t)[j] / np.pi, 0, np.arccos(b - 1),
                 epsabs=2e-13, epsrel=2e-11)[0] for j in range(3)]
    P, U, AA = vals
    u, A = U / P, AA / P
    levels = np.array([u, A - u, (1 - A) / 2])
    coarse = convolve(2, 2, beta, 6000)
    fine = convolve(2, 2, beta, 12000)
    error = np.max(abs(np.array(fine['levels']) - levels))
    assert error < 3e-5
    assert error < np.max(abs(np.array(coarse['levels']) - levels))
    upper = np.arccos(b - 1)
    d1 = quad(lambda t: density(4, b - np.cos(t)) / np.pi, 0, upper, epsabs=1e-13)[0]
    d2prime = quad(lambda t: -2 / np.pi * np.cos(t) * density(4, b - np.cos(t)),
                   0, upper, epsabs=1e-13)[0]
    identities = np.array([-d2prime / (4 * P), beta * d1 / (2 * P)])
    assert np.max(abs(identities - (levels[0] - levels[1:]))) < 2e-10
    return {'beta': beta, 'quadrature_levels': levels.tolist(),
            'quadrature_gap_identities': identities.tolist(), 'convolution': fine}



def main():
    report = {}
    report['one_date_caps'] = [cap(q, b) for q in [2, 3, 5, 19, 40]
                              for b in [.002, .05, .3, .9]]
    report['finite_grid'] = [convolve(q, T, b, 6000 if b >= .6 else 1500)
                            for q in [2, 3, 5, 19]
                            for T in [2, 3, 4, 5, 10, 20]
                            for b in [.002, .01, .05, .1, .3, .6, .9]]
    assert max(max(abs(np.array(r['gaps']) - r['gap_identities'])) for r in report['finite_grid']) < 3e-5
    report['independent_circle_quadrature'] = [circle_two_dates(b) for b in [.002, .05, .3, .8]]
    corrections = []
    for q, beta in [(5, .2), (19, .1), (19, .2)]:
        k = kappa(q, beta)
        z = quad(lambda a: np.exp(k * np.cos(a)) * np.sin(a) ** (q - 2), 0, np.pi)[0]
        z0 = quad(lambda a: np.sin(a) ** (q - 2), 0, np.pi)[0]
        I = k * beta - np.log(z / z0)
        v = 1 - (q - 1) * beta / k - beta ** 2
        for T in [100, 300, 1000]:
            row = convolve(q, T, beta, 1000)
            mean_ratio = k * T * (row['mean'] - beta)
            second_ratio = k * T * (row['levels'][0] - beta ** 2) / (2 * beta)
            prefactor_ratio = np.exp(row['log_admission'] + T * I) * k * np.sqrt(2 * np.pi * T * v)
            if T == 1000:
                assert max(abs(np.array([mean_ratio, second_ratio, prefactor_ratio]) - 1)) < .025
            corrections.append({'finite': row, 'mean_correction_ratio': mean_ratio,
                                'second_moment_correction_ratio': second_ratio,
                                'admission_prefactor_ratio': prefactor_ratio})
    report['fixed_margin_corrections'] = corrections
    report['status'] = 'all checks passed'
    (ROOT / 'finite_margin_validation_results.json').write_text(json.dumps(report, indent=2))
    print(json.dumps({'status': report['status'], 'cap_cases': len(report['one_date_caps']),
                      'finite_grid_cases': len(report['finite_grid']),
                      'independent_quadrature_cases': len(report['independent_circle_quadrature']),
                      'correction_cases': len(corrections),
                      'maximum_gap_identity_error': max(max(abs(np.array(r['gaps']) - r['gap_identities']))
                                                       for r in report['finite_grid'])}, indent=2))


if __name__ == '__main__':
    main()


==> anc/validate_margin.py <==
"""Independent quadrature and Monte Carlo checks of the fixed-IC-margin theorem.

Run directly, or through validate_and_plot.py. Importance sampling uses the
exponential tilt and reports effective sample sizes. No market data are used.
"""
from pathlib import Path
import json
import numpy as np
from scipy.integrate import quad, cumulative_trapezoid
from scipy.optimize import brentq
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt

ROOT=Path(__file__).resolve().parent
rng=np.random.default_rng(314159)
result={'seed':314159}

# For q=3,T=2 the accepted latitude region is a triangle. Integrate directly,
# independently of the three-level matrix formula, and compare exact moments.
exact=[]
for b in [0,.01,.1,.3,.6,.9]:
    def integral(f):
        return quad(lambda x:quad(lambda y:f(x,y),2*b-x,1,epsabs=1e-12)[0],
                    2*b-1,1,epsabs=1e-12)[0]/4
    prob=integral(lambda x,y:1)
    m=integral(lambda x,y:(x+y)/2)/prob
    u=integral(lambda x,y:((x+y)/2)**2)/prob
    A=integral(lambda x,y:x*x)/prob
    L=2*(1-b)
    predicted=np.array([.5*(1-b)**2,1-L/3,1-2*L/3+L*L/8,
                        1-2*L/3+L*L/6])
    err=np.max(np.abs(np.array([prob,m,u,A])-predicted))
    assert err<3e-12
    lam=np.array([u,A-u,(1-A)/4])
    assert abs(lam@[1,1,4]-1)<1e-12
    if b>0: assert lam[0]>max(lam[1:])
    exact.append({'beta':b,'probability':prob,'mean':m,'u':u,'A':A,
                  'three_levels':lam.tolist(),'quadrature_error':float(err)})
result['triangle_quadrature']=exact

# Full unit-signal Monte Carlo on the triangle, including actual transverse
# vectors. This checks the predicted eigenspaces, not just scalar arithmetic.
full=[]
for b in [.1,.4,.8]:
    n=120000; U=rng.dirichlet([1,1,1],size=n)[:,:2]*2*(1-b)
    p=1-U; phi=rng.uniform(0,2*np.pi,size=(n,2))
    S=np.stack([p,np.sqrt(1-p*p)*np.cos(phi),np.sqrt(1-p*p)*np.sin(phi)],axis=2)
    assert np.max(np.abs(np.linalg.norm(S,axis=2)-1))<1e-12
    X=S.reshape(n,6)/np.sqrt(2); north=np.array([1,0,0,1,0,0])/np.sqrt(2)
    assert np.min(X@north)>=b
    L=2*(1-b); A=1-2*L/3+L*L/6; u=1-2*L/3+L*L/8
    contrast=np.array([1,0,0,-1,0,0])/np.sqrt(2)
    P=np.diag([0,1,1,0,1,1])
    expected=u*np.outer(north,north)+(A-u)*np.outer(contrast,contrast)+(1-A)/4*P
    M=X.T@X/n; mu=X.mean(axis=0)
    op_error=np.linalg.norm(M-expected,2)
    assert op_error<.007
    assert np.linalg.norm(mu-(1-L/3)*north)<.007
    full.append({'beta':b,'samples':n,'operator_error':float(op_error),
                 'mean_error':float(np.linalg.norm(mu-(1-L/3)*north))})
result['full_spectrum_mc']=full

# Exponential tilt computed in polar coordinates; smooth integrands even q=2.
def tilt(q,b):
    def moments(k):
        f=lambda th:np.exp(k*(np.cos(th)-1))*np.sin(th)**(q-2)
        z=quad(f,0,np.pi,epsabs=1e-12)[0]
        m=quad(lambda th:np.cos(th)*f(th),0,np.pi,epsabs=1e-12)[0]/z
        a=quad(lambda th:np.cos(th)**2*f(th),0,np.pi,epsabs=1e-12)[0]/z
        return z,m,a
    k=brentq(lambda k:moments(k)[1]-b,0,10*q/(1-b),xtol=1e-11)
    z,m,a=moments(k)
    assert abs(m-b)<1e-10
    assert abs((1-a)/(q-1)-b/k)<1e-10
    th=np.linspace(0,np.pi,60001)
    density=np.exp(k*(np.cos(th)-1))*np.sin(th)**(q-2)
    cdf=np.r_[0,cumulative_trapezoid(density,th)];cdf/=cdf[-1]
    return k,a,th,cdf

tilts=[]
for q in [2,3,5,19,40]:
    for b in [.03,.1,.3,.6]:
        k,a,_,_=tilt(q,b)
        tilts.append({'q':q,'beta':b,'kappa':k,'A_tilt':a,
                      'longitudinal_coefficient':a-b*b,'transverse_coefficient':b/k})
result['tilt_integrals']=tilts

# Self-normalized importance sampling for conditional histories. Weight <=1:
# exp[-k*T*(c-beta)]*1{c>=beta}; the omitted common factor cancels.
rows=[]
for b in [.15,.3]:
    q=19;k,Ak,th,cdf=tilt(q,b)
    for T in [2,8,32,128,512]:
        n=40000; sw=sw2=sm=su=sA=0.
        for start in range(0,n,2000):
            p=np.cos(np.interp(rng.random((min(2000,n-start),T)),cdf,th))
            c=p.mean(axis=1); a=(p*p).mean(axis=1)
            w=np.zeros(len(c));keep=c>=b
            w[keep]=np.exp(-k*T*(c[keep]-b))
            sw+=w.sum();sw2+=w@w;sm+=w@c;su+=w@(c*c);sA+=w@a
        m=sm/sw;u=su/sw;A=sA/sw;ess=sw*sw/sw2
        levels=np.array([u,(A-u)/(T-1),(1-A)/(T*(q-1))])
        assert ess>500 and m>=b and u>=b*b and A>=u
        assert abs(levels@[1,T-1,T*(q-1)]-1)<1e-12
        if T*b*b>1:
            assert levels[0]-max(levels[1:])>=(T*b*b-1)/(T-1)-1e-12
        if T==512:
            assert abs(m-b)<.007
            assert abs(A-Ak)<.009
            assert abs(T*levels[1]-(Ak-b*b))<.009
            assert abs(T*levels[2]-b/k)<.002
        rows.append({'q':q,'T':T,'beta':b,'samples':n,'effective_sample_size':ess,
                     'mean':m,'u':u,'A':A,'levels':levels.tolist(),
                     'limiting_coefficients':[b*b,Ak-b*b,b/k]})
result['margin_history_mc']=rows

# Heterogeneous latitudes check the stronger corpus-average packing bound.
corpus=[]
for K in [3,7,15]:
    for b in [.25,.6,.9]:
        p=b+rng.uniform(-.0005,.0005,size=K)
        residual=np.eye(K)-np.ones((K,K))/K
        residual/=np.linalg.norm(residual,axis=1)[:,None]
        X=np.column_stack([p,np.sqrt(1-p*p)[:,None]*residual])
        G=X@X.T;c=np.max(G-3*np.eye(K));avg=p.mean()
        assert avg*avg>c
        bound=(1-c)/(avg*avg-c)
        assert K<=bound+1e-11
        floor=p.min();weaker=(1-c)/(floor*floor-c)
        assert bound<=weaker+1e-10
        corpus.append({'K':K,'mean_ic':float(avg),'bound':float(bound),
                       'individual_floor_bound':float(weaker)})
result['heterogeneous_ic_bound']=corpus
result['85_degree_bound']=float((1-np.cos(np.deg2rad(85)))/(.3**2-np.cos(np.deg2rad(85))))
h=lambda x:-x*np.log2(x)-(1-x)*np.log2(1-x)
result['orthogonal_code_rate']=float(1-h(5/12))

# Plot measured finite-T levels and limiting target level; not asymptotic lines
# presented as exact data. The two residual levels remain distinct.
ink='#17213a';gold='#a36a00';teal='#147d92'
fig,axes=plt.subplots(1,2,figsize=(9.2,3.35),sharey=True)
for ax,b in zip(axes,[.15,.3]):
    subset=[r for r in rows if r['beta']==b];t=np.array([r['T'] for r in subset]);lam=np.array([r['levels'] for r in subset])
    for j,(label,color,marker) in enumerate([('Target',gold,'o'),('Longitudinal contrasts',ink,'s'),('Transverse histories',teal,'^')]):
        ax.loglog(t,lam[:,j],marker=marker,color=color,lw=1.4,ms=4,label=label)
    ax.axhline(b*b,color=gold,ls=':',lw=1.2,label='Squared IC margin')
    ax.set_title(f'Uniform margin screen: β = {b}',fontsize=11,color=ink)
    ax.set_xlabel('History length T');ax.grid(alpha=.18,which='major')
    ax.set_xticks([2,8,32,128,512],labels=['2','8','32','128','512'])
axes[0].set_ylabel('Uncentered eigenvalue')
axes[1].legend(fontsize=8,loc='lower left')
fig.tight_layout()
fig.savefig(ROOT/'figures/margin_spectrum.png',dpi=260,bbox_inches='tight',pad_inches=0.08)
fig.savefig(ROOT/'figures/margin_spectrum.svg',bbox_inches='tight',pad_inches=0.08);plt.close(fig)
result['status']='all checks passed'
(ROOT/'margin_validation_results.json').write_text(json.dumps(result,indent=2))
if __name__=='__main__':
    print(json.dumps({'quadrature_cases':len(exact),'full_spectrum_checks':len(full),
                      'tilt_integrals':len(tilts),'conditional_history_cases':len(rows),
                      'min_effective_sample_size':min(r['effective_sample_size'] for r in rows),
                      'last_history_cases':[r for r in rows if r['T']==512],
                      'status':result['status']},indent=2))


==> anc/validate_small_margin.py <==
"""Version 4 checks: weak-margin scaling, finite acceptance, and perturbations.

FFT convolution uses an exponential tilt so rare-event probabilities are not
computed by subtracting a CDF from one. Grid refinement is reported explicitly.
Run from any directory. Dependencies: numpy and scipy.
"""
from pathlib import Path
import json
import numpy as np
from scipy.special import ive
from scipy.optimize import brentq
from scipy.integrate import quad,trapezoid
from scipy.fft import rfft,irfft,next_fast_len
from scipy.stats import norm
ROOT=Path(__file__).resolve().parent
report={}

def tilt(q,b):
    k=brentq(lambda k:ive(q/2,k)/ive(q/2-1,k)-b,1e-9,2*q/(1-b),xtol=1e-13)
    f=lambda th:np.exp(k*np.cos(th))*np.sin(th)**(q-2)
    z=quad(f,0,np.pi,epsabs=1e-13)[0]
    z0=quad(lambda th:np.sin(th)**(q-2),0,np.pi,epsabs=1e-13)[0]
    A=quad(lambda th:np.cos(th)**2*f(th),0,np.pi,epsabs=1e-13)[0]/z
    return k,A,k*b-np.log(z/z0)

# Fixed-q expansions, including the distinct second-order corrections.
expansions=[]
for q in [2,3,5,19,40]:
    for b in [.005,.01,.02]:
        k,A,I=tilt(q,b)
        approximations=[q*b+q*q/(q+2)*b**3,1/q-3*b*b/(q+2),1/q-b*b/(q+2),q*b*b/2+q*q*b**4/(4*(q+2))]
        actual=[k,A-b*b,b/k,I]
        err=np.abs(np.array(actual)-approximations)
        assert err[0]<100*q*b**5 and max(err[1:3])<10*b**4 and err[3]<100*q*b**6
        expansions.append({'q':q,'beta':b,'actual':actual,'expansion_errors':err.tolist()})
report['small_beta_expansions']=expansions

def history(q,T,b,M):
    """q>=5: the latitude density vanishes smoothly at both grid endpoints."""
    assert q>=5 and T>=2
    k,_,I=tilt(q,b)
    p=np.arange(-M,M+1)/M
    raw=np.exp(k*p)*(1-p*p)**((q-3)/2);z=raw.sum()/M
    z0=quad(lambda x:(1-x*x)**((q-3)/2),-1,1,epsabs=1e-13)[0]
    mass=raw/raw.sum();nfft=next_fast_len(2*M*T+1)
    f=rfft(mass,nfft);f2=rfft(p*p*mass,nfft)
    density=irfft(f**T,nfft)[:2*M*T+1]
    marked=irfft(f2*f**(T-1),nfft)[:2*M*T+1]
    assert density.min()>-1e-12 and abs(density.sum()-1)<1e-10
    s0=T*b;start=int(np.ceil((s0+T)*M-1e-9));ss=np.arange(start-M*T,M*T+1)/M
    dd=density[start:];aa=marked[start:]
    if ss[0]-s0>1e-12:
        left=(start-1-M*T)/M;fraction=(s0-left)*M
        d0=(1-fraction)*density[start-1]+fraction*density[start]
        a0=(1-fraction)*marked[start-1]+fraction*marked[start]
        ss=np.r_[s0,ss];dd=np.r_[d0,dd];aa=np.r_[a0,aa]
    w=np.exp(-k*(ss-s0))
    integrate=lambda f:trapezoid(f,ss)*M
    den=integrate(w*dd)
    m=integrate(w*dd*ss/T)/den;u=integrate(w*dd*(ss/T)**2)/den;A=integrate(w*aa)/den
    prob=np.exp(T*(np.log(z/z0)-k*b))*den
    levels=np.array([u,(A-u)/(T-1),(1-A)/(T*(q-1))])
    assert abs(levels@[1,T-1,T*(q-1)]-1)<1e-11
    assert 0<prob<.5 and m>=b and levels.min()>0
    return {'q':q,'T':T,'beta':b,'grid_M':M,'acceptance':float(prob),'mean':float(m),
            'levels':levels.tolist(),'target_ratio':float(levels[0]/max(levels[1:])),
            'gap':float(levels[0]-max(levels[1:])),'rate':I}

# Independent direct nested quadrature for q=5, T=2 checks the FFT algorithm.
q=5;b=.2
base=lambda p:(1-p*p)
z0=quad(base,-1,1)[0]
f=lambda p:base(p)/z0
integral=lambda g:quad(lambda x:f(x)*quad(lambda y:f(y)*g(x,y),2*b-x,1,epsabs=1e-12)[0],2*b-1,1,epsabs=1e-12)[0]
prob=integral(lambda x,y:1);u=integral(lambda x,y:((x+y)/2)**2)/prob;A=integral(lambda x,y:x*x)/prob
independent=history(5,2,b,4000)
assert abs(independent['acceptance']-prob)<2e-7
assert np.max(np.abs(np.array(independent['levels'])-[u,A-u,(1-A)/8]))<2e-7
report['independent_quadrature']={'acceptance':prob,'fft':independent}

# The disputed numerical probability; grid refinement, not exp(-T I) alone.
rare=[history(19,100,.1,M) for M in [500,1000,2000,4000]]
assert abs(rare[-1]['acceptance']/rare[-2]['acceptance']-1)<1e-7
report['rare_acceptance_refinement']=rare
report['rare_gaussian_reference']=float(norm.sf(np.sqrt(19)))
report['rare_exponential_only']=float(np.exp(-9.5))

# A weak-IC finite benchmark. The one-date row is exact cap quadrature.
q=19;b=.03
f=lambda p:(1-p*p)**8
z=quad(f,b,1,epsabs=1e-13)[0];z0=quad(f,-1,1,epsabs=1e-13)[0]
ell=quad(lambda p:p*p*f(p),b,1,epsabs=1e-13)[0]/z
m=quad(lambda p:p*f(p),b,1,epsabs=1e-13)[0]/z
rows=[{'q':q,'T':1,'beta':b,'acceptance':z/z0,'mean':m,'levels':[ell,None,(1-ell)/18],
       'target_ratio':ell/((1-ell)/18),'gap':ell-(1-ell)/18}]
for T in [2,10,60,100,1000]:
    lo=history(q,T,b,500);hi=history(q,T,b,1000)
    assert abs(hi['acceptance']-lo['acceptance'])<2e-6
    assert abs(hi['target_ratio']-lo['target_ratio'])<3e-5
    assert hi['gap']>0
    rows.append(hi)
report['weak_ic_benchmark']=rows
tex=[r'\begin{tabular}{rrrr}',r'\toprule',r'$T$ & Admission probability & $\lambda_0/\max(\lambda_L,\lambda_\perp)$ & Gap \\',r'\midrule']
for row in rows:
    prob=row['acceptance']
    if prob>.001: pr=f'{prob:.4f}'
    else:
        exponent=int(np.floor(np.log10(prob)))
        pr=f'${prob/10**exponent:.3g}\\times10^{{{exponent}}}$'
    tex.append(f"{row['T']:,} & {pr} & {row['target_ratio']:.3f} & ${row['gap']:.3g}$ "+r'\\')
tex.extend([r'\bottomrule',r'\end{tabular}'])
(ROOT/'small_margin_table.tex').write_text('\n'.join(tex)+'\n')

# The central-limit-scale proposition: compare finite convolutions to limits.
central=[]
for z in [.5,1,2]:
    tail=norm.sf(z);h=norm.pdf(z)/tail
    for T in [200,1000]:
        b=z/np.sqrt(19*T);row=history(19,T,b,500)
        scaled=np.array(row['levels'])*19*T
        assert abs(row['acceptance']-tail)<.002
        assert max(abs(scaled-[1+z*h,1,1]))<.07
        assert abs(row['mean']*np.sqrt(19*T)-h)<.025
        central.append({'z':z,'T':T,'finite':row,'limit_acceptance':float(tail),
                        'scaled_levels':scaled.tolist(),'limit_scaled_levels':[1+z*h,1,1]})
report['central_scale']=central

# Perturb actual datewise unit-signal libraries, not arbitrary matrices.
rng=np.random.default_rng(161803);checks=[]
for q,T in [(3,15),(5,5),(7,3)]:
    N=(q-2)*T;assert N==15
    messages=np.arange(16,dtype=np.uint32)[:,None];columns=np.arange(1,16,dtype=np.uint32)[None,:]
    x=messages&columns;parity=np.zeros_like(x,dtype=np.int8)
    for bit in range(4):parity^=((x>>bit)&1).astype(np.int8)
    Z=1-2*parity;Z=np.concatenate([Z,Z],axis=0)
    S=np.empty((32,T,q));S[:,:,0]=np.sqrt(.1)
    S[:,:,1]=np.r_[np.ones(16),-np.ones(16)][:,None]*np.sqrt(.3)
    S[:,:,2:]=Z.reshape(32,T,q-2)*np.sqrt(.6/(q-2))
    X=S.reshape(32,-1)/np.sqrt(T);mu0=X.mean(axis=0);M0=X.T@X/32
    g0=.3-max(.1,.6/N);assert abs(np.linalg.norm(mu0)-np.sqrt(.1))<1e-12
    for scale in [.001,.01,.03,.1,.25]:
        for _ in range(10):
            S1=S+scale*rng.normal(size=S.shape);S1/=np.linalg.norm(S1,axis=2,keepdims=True)
            Y=S1.reshape(32,-1)/np.sqrt(T);mu=Y.mean(axis=0);M1=Y.T@Y/32
            eps=np.linalg.norm(M1-M0,2);delta=np.linalg.norm(mu-mu0)
            if eps>=g0/2 or delta>=np.sqrt(.1):continue
            eig,V=np.linalg.eigh(M1);cos=abs(mu@V[:,-1])/np.linalg.norm(mu)
            bound=2*eps/g0+2*delta/np.sqrt(.1)
            assert cos<=bound+1e-11 and eig[-1]-eig[-2]>=g0-2*eps-1e-11
            checks.append({'q':q,'T':T,'noise':scale,'epsilon':float(eps),'delta':float(delta),
                           'cosine':float(cos),'bound':float(bound)})
assert len(checks)>=100
report['perturbation_checks']={'cases':len(checks),'max_bound_violation':max(r['cosine']-r['bound'] for r in checks),'rows':checks}
report['status']='all checks passed'
(ROOT/'small_margin_validation_results.json').write_text(json.dumps(report,indent=2))
print(json.dumps({'rare_probability':rare[-1]['acceptance'],'weak_ic_rows':rows,
                  'central_cases':len(central),'perturbation_cases':len(checks),'status':report['status']},indent=2))


==> anc/validation_results.json <==
{
  "seed": 271828,
  "capacity": [
    {
      "q": 19,
      "T": 100,
      "D": 1900,
      "d_min": 475,
      "log10_lower_bound": 109.91824114593297
    },
    {
      "q": 19,
      "T": 1000,
      "D": 19000,
      "d_min": 4750,
      "log10_lower_bound": 1081.8841048407708
    }
  ],
  "saturated_circle": [
    {
      "n": 2,
      "K": 10,
      "mean": [
        -1.1102230246251566e-17,
        0.13178372451957826
      ],
      "mean_limit_error": 0.004459770046061989,
      "moment_error": 2.321911412826009e-17
    },
    {
      "n": 8,
      "K": 40,
      "mean": [
        -5.828670879282072e-17,
        0.12759703251641702
      ],
      "mean_limit_error": 0.00027307804290074844,
      "moment_error": 1.1021154424103818e-17
    },
    {
      "n": 32,
      "K": 160,
      "mean": [
        1.9428902930940238e-17,
        0.12734100014962585
      ],
      "mean_limit_error": 1.70456761095783e-05,
      "moment_error": 1.6666441728545411e-16
    },
    {
      "n": 128,
      "K": 640,
      "mean": [
        3.538835890992686e-17,
        0.12732501974359717
      ],
      "mean_limit_error": 1.0652700808966298e-06,
      "moment_error": 2.2241426898409365e-16
    },
    {
      "n": 512,
      "K": 2560,
      "mean": [
        -7.632783294297952e-18,
        0.12732402105256602
      ],
      "mean_limit_error": 6.657904974560758e-08,
      "moment_error": 2.2314394236381026e-16
    }
  ],
  "cap_checks": {
    "cases": 30,
    "all_passed": true,
    "values": [
      {
        "q": 2,
        "b": 0,
        "longitudinal_moment": 0.5,
        "gap": 0.0
      },
      {
        "q": 2,
        "b": 0.02,
        "longitudinal_moment": 0.5064470157845886,
        "gap": 0.012894031569177233
      },
      {
        "q": 2,
        "b": 0.2,
        "longitudinal_moment": 0.5715472775421784,
        "gap": 0.14309455508435676
      },
      {
        "q": 2,
        "b": 0.6,
        "longitudinal_moment": 0.7588172518749933,
        "gap": 0.5176345037499865
      },
      {
        "q": 2,
        "b": 0.9,
        "longitudinal_moment": 0.934897543403551,
        "gap": 0.869795086807102
      },
      {
        "q": 3,
        "b": 0,
        "longitudinal_moment": 0.33333333333333337,
        "gap": 5.551115123125783e-17
      },
      {
        "q": 3,
        "b": 0.02,
        "longitudinal_moment": 0.3401333333333334,
        "gap": 0.010200000000000098
      },
      {
        "q": 3,
        "b": 0.2,
        "longitudinal_moment": 0.41333333333333344,
        "gap": 0.12000000000000016
      },
      {
        "q": 3,
        "b": 0.6,
        "longitudinal_moment": 0.6533333333333333,
        "gap": 0.48
      },
      {
        "q": 3,
        "b": 0.9,
        "longitudinal_moment": 0.9033333333333334,
        "gap": 0.8550000000000002
      },
      {
        "q": 5,
        "b": 0,
        "longitudinal_moment": 0.2,
        "gap": 0.0
      },
      {
        "q": 5,
        "b": 0.02,
        "longitudinal_moment": 0.20618059405940597,
        "gap": 0.007725742574257455
      },
      {
        "q": 5,
        "b": 0.2,
        "longitudinal_moment": 0.2785454545454546,
        "gap": 0.09818181818181826
      },
      {
        "q": 5,
        "b": 0.6,
        "longitudinal_moment": 0.5544615384615385,
        "gap": 0.44307692307692303
      },
      {
        "q": 5,
        "b": 0.9,
        "longitudinal_moment": 0.8722068965517242,
        "gap": 0.8402586206896553
      },
      {
        "q": 9,
        "b": 0,
        "longitudinal_moment": 0.11111111111111112,
        "gap": 1.3877787807814457e-17
      },
      {
        "q": 9,
        "b": 0.02,
        "longitudinal_moment": 0.11618640439470578,
        "gap": 0.005709704944043992
      },
      {
        "q": 9,
        "b": 0.2,
        "longitudinal_moment": 0.1823478602277189,
        "gap": 0.08014134275618376
      },
      {
        "q": 9,
        "b": 0.6,
        "longitudinal_moment": 0.47799530816805286,
        "gap": 0.41274472168905946
      },
      {
        "q": 9,
        "b": 0.9,
        "longitudinal_moment": 0.8474473771535683,
        "gap": 0.8283782992977644
      },
      {
        "q": 19,
        "b": 0,
        "longitudinal_moment": 0.05263157894736842,
        "gap": -6.938893903907228e-18
      },
      {
        "q": 19,
        "b": 0.02,
        "longitudinal_moment": 0.0563833651203331,
        "gap": 0.0039602187381293855
      },
      {
        "q": 19,
        "b": 0.2,
        "longitudinal_moment": 0.1137990582524241,
        "gap": 0.064565672599781
      },
      {
        "q": 19,
        "b": 0.6,
        "longitudinal_moment": 0.42048015568242164,
        "gap": 0.3882846087758895
      },
      {
        "q": 19,
        "b": 0.9,
        "longitudinal_moment": 0.8288257154381876,
        "gap": 0.8193160329625314
      },
      {
        "q": 40,
        "b": 0,
        "longitudinal_moment": 0.025,
        "gap": 3.469446951953614e-18
      },
      {
        "q": 40,
        "b": 0.02,
        "longitudinal_moment": 0.02772544535365668,
        "gap": 0.0027953285678530074
      },
      {
        "q": 40,
        "b": 0.2,
        "longitudinal_moment": 0.07819308613359924,
        "gap": 0.05455701141907614
      },
      {
        "q": 40,
        "b": 0.6,
        "longitudinal_moment": 0.39018013393776746,
        "gap": 0.3745437271156589
      },
      {
        "q": 40,
        "b": 0.9,
        "longitudinal_moment": 0.8192213859714416,
        "gap": 0.8145860368937862
      }
    ]
  },
  "alignment_bound": {
    "admissible_cases": 1165,
    "all_passed": true,
    "worst_violation": -0.00605669039291437,
    "smallest_slack": 0.00605669039291437
  },
  "aligned_code": {
    "q": 19,
    "T": 7,
    "K": 128,
    "N": 126,
    "d_min": 63,
    "max_pairwise_correlation": 0.010000000000000123,
    "mean_pc_cosine": 0.9999999999999997,
    "datewise_mean_eigenvalue": 0.01,
    "datewise_transverse_eigenvalue": 0.055,
    "history_mean_eigenvalue": 0.01,
    "history_transverse_eigenvalue": 0.007857142857142858,
    "operator_identity_error": 1.7020769826362847e-17
  },
  "orthogonal_code": {
    "q": 19,
    "T": 15,
    "K": 512,
    "N": 255,
    "d_min": 128,
    "max_pairwise_correlation": 0.40000000000000174,
    "mean_pc_cosine": 2.0531187867090314e-16,
    "top_eigenvalue": 0.29999999999999877,
    "second_eigenvalue": 0.09999999999999971,
    "operator_identity_error": 1.1449174941446929e-15
  },
  "positive_ic_selection": {
    "q": 5,
    "T": 4,
    "sample_size": 20000,
    "minimum_accepted_ic": 2.779041213554767e-06,
    "mean_target_projection": 0.18022349807921012,
    "mean_individual_ic": 0.18022349807921043,
    "mean_norm": 0.18028016242865064,
    "second_moment_preservation_error": 0.0,
    "sample_isotropy_error": 0.002562083955074893,
    "sample_mean_transverse_error": 0.004519701914242476,
    "all_exact_identities_passed": true
  },
  "ic_margin_bound": {
    "cases": 16,
    "all_passed": true,
    "values": [
      {
        "K": 2,
        "ic_floor": 0.2,
        "pairwise_correlation": -0.9199999999999999,
        "cardinality_bound": 2.0
      },
      {
        "K": 2,
        "ic_floor": 0.6,
        "pairwise_correlation": -0.28,
        "cardinality_bound": 2.0
      },
      {
        "K": 2,
        "ic_floor": 0.8,
        "pairwise_correlation": 0.28000000000000025,
        "cardinality_bound": 2.0
      },
      {
        "K": 2,
        "ic_floor": 0.95,
        "pairwise_correlation": 0.8049999999999999,
        "cardinality_bound": 2.0
      },
      {
        "K": 3,
        "ic_floor": 0.2,
        "pairwise_correlation": -0.43999999999999995,
        "cardinality_bound": 3.0
      },
      {
        "K": 3,
        "ic_floor": 0.6,
        "pairwise_correlation": 0.03999999999999998,
        "cardinality_bound": 3.0
      },
      {
        "K": 3,
        "ic_floor": 0.8,
        "pairwise_correlation": 0.4600000000000002,
        "cardinality_bound": 3.0
      },
      {
        "K": 3,
        "ic_floor": 0.95,
        "pairwise_correlation": 0.85375,
        "cardinality_bound": 3.000000000000002
      },
      {
        "K": 5,
        "ic_floor": 0.2,
        "pairwise_correlation": -0.19999999999999998,
        "cardinality_bound": 5.0
      },
      {
        "K": 5,
        "ic_floor": 0.6,
        "pairwise_correlation": 0.19999999999999998,
        "cardinality_bound": 5.0
      },
      {
        "K": 5,
        "ic_floor": 0.8,
        "pairwise_correlation": 0.5500000000000002,
        "cardinality_bound": 5.0
      },
      {
        "K": 5,
        "ic_floor": 0.95,
        "pairwise_correlation": 0.8781249999999999,
        "cardinality_bound": 4.999999999999996
      },
      {
        "K": 9,
        "ic_floor": 0.2,
        "pairwise_correlation": -0.07999999999999999,
        "cardinality_bound": 9.000000000000002
      },
      {
        "K": 9,
        "ic_floor": 0.6,
        "pairwise_correlation": 0.27999999999999997,
        "cardinality_bound": 8.999999999999998
      },
      {
        "K": 9,
        "ic_floor": 0.8,
        "pairwise_correlation": 0.5950000000000002,
        "cardinality_bound": 9.00000000000001
      },
      {
        "K": 9,
        "ic_floor": 0.95,
        "pairwise_correlation": 0.8903125,
        "cardinality_bound": 8.999999999999991
      }
    ]
  },
  "positive_half_mean_mc": [
    {
      "q": 19,
      "T": 1,
      "samples": 100000,
      "estimated_mean_norm": 0.18577701027883842,
      "standard_error": 0.0004272788712673134,
      "exact_one_date_mean": 0.18547058105468756,
      "scaled_mean": 0.8097832138385737,
      "asymptotic_scaled_mean": 0.7978845608028654
    },
    {
      "q": 19,
      "T": 4,
      "samples": 100000,
      "estimated_mean_norm": 0.0915458240436253,
      "standard_error": 0.00021726665404620194,
      "exact_one_date_mean": null,
      "scaled_mean": 0.7980779914186374,
      "asymptotic_scaled_mean": 0.7978845608028654
    },
    {
      "q": 19,
      "T": 16,
      "samples": 100000,
      "estimated_mean_norm": 0.04572106444644898,
      "standard_error": 0.00010945793235148701,
      "exact_one_date_mean": null,
      "scaled_mean": 0.7971739980527262,
      "asymptotic_scaled_mean": 0.7978845608028654
    },
    {
      "q": 19,
      "T": 64,
      "samples": 100000,
      "estimated_mean_norm": 0.022914298410132598,
      "standard_error": 5.476805501136911e-05,
      "exact_one_date_mean": null,
      "scaled_mean": 0.7990488890552218,
      "asymptotic_scaled_mean": 0.7978845608028654
    }
  ],
  "normalization_scope": {
    "individual_average_ic": [
      0.2,
      0.2
    ],
    "raw_ews_average_projection": 0.2,
    "datewise_normalized_ews_average_ic": -0.24999999999999994
  },
  "status": "all checks passed"
}
